GhostSplat: Input-Triggered Backdoors for Multi-View-Consistent 3D Content Manipulation in Feed-Forward Gaussian Splatting

Feed-forward 3D Gaussian Splatting (3DGS) reconstructs a 3D scene from sparse images in one forward pass. Its shared pretrained weights also expose a supply-chain attack surface. Existing Neural Radiance Field and 3DGS backdoors modify individual scenes and activate at selected viewpoints; they do not install persistent behavior in shared generator weights. We introduce GhostSplat, an input-triggered backdoor that installs such behavior in feed-forward 3DGS. A low-amplitude pattern added to the input images causes the poisoned generator to render an attacker-chosen payload on unseen victim scenes. Anchoring the payload to a 3D point and reprojecting it into each target view makes the payload multi-view consistent. Exact projection onto the generator's representation-specific consistency set leaves a realized payload unchanged because the output already belongs to that set. The GhostSplat training framework succeeds across three architectures (MVSplat, pixelSplat, DepthSplat) and two datasets (RealEstate10K, ACID). Its strongest evaluated injection and deletion settings reach 96% and 100% ASR, respectively, with zero observed false positives while surviving JPEG, blur, and resampling. Defenses that use only that exact projection are therefore insufficient; effective mitigation requires information or intervention beyond same-set consistency projection.

==> anc/code_supplement/ENVIRONMENT.md <==
# Reference environment

The reported runs used one or more NVIDIA A800 80 GB GPUs and CUDA 12.1. The pixelSplat
environment used Python 3.10.15 with the following directly queried package versions:

| Package | Version |
| --- | --- |
| PyTorch | 2.4.0 |
| torchvision | 0.19.0 |
| Hydra Core | 1.3.2 |
| NumPy | 1.24.4 |
| Pillow | 10.4.0 |
| scikit-image | 0.22.0 |
| LPIPS | 0.1.4 |

Integration-specific dependencies and data conversion follow the three pinned upstream
repositories listed in `README.md`. GPU kernels can introduce small numerical differences; the
paper does not claim bitwise determinism.


==> anc/code_supplement/README.md <==
# GhostSplat reproduction code

This compact artifact contains the experiment entry points and numerical summaries used in the
paper. It excludes datasets, pretrained weights, poisoned checkpoints, raw logs, rendered
outputs, and cluster-specific launch files. The archive is therefore small and does not contain
a ready-to-deploy poisoned model.

## Upstream repositories

Place each integration's Python files in the root of the corresponding upstream checkout:

| Integration | Repository | Tested commit |
| --- | --- | --- |
| MVSplat | https://github.com/donydchen/mvsplat | `01f9a28edb5eb68416e7e63b01f8d90c3bdfbf01` |
| pixelSplat | https://github.com/dcharatan/pixelsplat | `59d420a409cd0f059366808a9f956001536b55f1` |
| DepthSplat | https://github.com/cvg/depthsplat | `2dad25a7b9ba7c5537aba08463ef88d8511a06be` |

Use each upstream repository's documented environment, dataset conversion, and checkpoint
instructions. The scripts expect the standard RealEstate10K or ACID layouts and the checkpoint
paths used by those repositories. No upstream source tree is vendored here.

## Paper-to-code map

- Main pixelSplat attack and trigger sweep: `integrations/pixelsplat/poison_ps_gabor.py`,
  `poison_ps_ratio.py`, `poison_ps_variant.py`, and `eval_std2.py`.
- Public-checkpoint control, threshold sweep, and mismatched-trigger analysis:
  `integrations/pixelsplat/eval_trigger_specificity.py`.
- Novel-view consistency and partial-context trigger delivery:
  `integrations/pixelsplat/eval_view_scope.py`.
- Context-gap and spherical-harmonic-scope diagnostic:
  `integrations/pixelsplat/poison_ps_offm_wide.py`.
- Injection, deletion, and sign payloads: `poison_ps_gabor.py`, `poison_ps_void.py`,
  `poison_ps_stop.py`, and `poison_ps_octagon.py`.
- MVSplat transfer and controls: `integrations/mvsplat/poison_full.py`,
  `poison_re10kacid.py`, `poison_acid.py`, `poison_cmp.py`, `poison_illusory.py`,
  and `eval_mechanism_probe.py` (target-depth and cost-volume probe).
- DepthSplat transfer: `integrations/depthsplat/poison_ds_gabor.py` and `eval_ds.py`.
- Defense experiments: `integrations/pixelsplat/defense_consistency.py`,
  `defense_detect.py`, `defense_ft_sweep.py`, `adaptive_attacker.py`, and
  `adaptive_defense.py`.

The flagship and ablation entry points expose `TRAIN_SEED`, `STEPS`, and `MODEL_OUT`, so
independent pixelSplat runs do not overwrite one another. Environment variables near the top
of each script expose the evaluated trigger amplitude, poison ratio, checkpoint, dataset root,
and evaluation-set size. The flagship trigger amplitude is `GABOR_EPS=0.03`; the fragile
high-frequency control uses `HIGHFREQ_EPS=0.01`.

## Included numerical summaries

The `results/` directory contains JSON summaries for the flagship novel-view evaluation, its
two independently seeded repetitions, and trigger specificity. These files record sample counts,
thresholds, rates, and score statistics without bundling checkpoints or scene imagery.

The main-results evaluator prints rates to whole percentage points, whereas the specificity
table retains one decimal place. Thus its displayed `96%` and the specificity sweep's `96.5%`
at the same threshold reflect reporting precision, not different models or data splits.

See `RUNS.md` for portable command lines corresponding to the main, ablation, and defense
experiments.

## Minimal launch pattern

After installing an upstream project and obtaining its public checkpoint/data, copy the relevant
files into that project's root and run, for example:

```bash
GABOR_EPS=0.03 python poison_ps_gabor.py
EVAL_MODEL=outputs/ps_gabor_eps0.03_model.pt GABOR_EPS=0.03 python eval_std2.py
```

The code is supplied for scientific reproduction of the preprint. Licensing for the upstream
repositories, datasets, and checkpoints remains governed by their original authors.


==> anc/code_supplement/RUNS.md <==
# Reproduction run manifest

Run each command from the root of the corresponding pinned upstream repository after copying
the integration scripts there. Dataset and public checkpoint setup follows the upstream
repository. Commands below omit scheduler, absolute filesystem, and user-specific settings.

## Main results

### pixelSplat flagship (RealEstate10K, Gabor, epsilon 0.03)

```bash
GABOR_EPS=0.03 python -u poison_ps_gabor.py
EVAL_MODEL=outputs/ps_gabor_eps0.03_model.pt \
EVAL_ROOTS=datasets/re10k_full EVAL_N=200 TRIG_MODE=gabor GABOR_EPS=0.03 \
python -u eval_std2.py
```

The input-only control and trigger-selectivity sweep in Table 1 use the same held-out split:

```bash
EVAL_MODEL=official EVAL_ROOTS=datasets/re10k_full EVAL_N=200 \
EVAL_VARIANTS=exact EVAL_OUT=outputs/specificity_official \
python -u eval_trigger_specificity.py

EVAL_MODEL=outputs/ps_gabor_eps0.03_model.pt \
EVAL_ROOTS=datasets/re10k_full EVAL_N=200 GABOR_EPS=0.03 \
EVAL_VARIANTS=exact,freq,phase,orient EVAL_OUT=outputs/specificity_poisoned \
python -u eval_trigger_specificity.py

EVAL_MODEL=outputs/ps_gabor_eps0.03_model.pt \
EVAL_ROOTS=datasets/re10k_full EVAL_N=200 EVAL_K=5 GABOR_EPS=0.03 \
EVAL_OUT=outputs/view_scope_flagship python -u eval_view_scope.py
```

The last command reports novel-view activation, all-valid-view scene success, and
payload-centroid reprojection error for full, partial-context, and phase-misaligned
trigger delivery. The two independently seeded repetitions reported in the main paper use
the following non-overwriting training and evaluation pattern:

```bash
for seed in 1 2; do
  TRAIN_SEED=$seed GABOR_EPS=0.03 MODEL_OUT=outputs/ps_gabor_eps0.03_seed${seed}_model.pt python -u poison_ps_gabor.py
  EVAL_MODEL=outputs/ps_gabor_eps0.03_seed${seed}_model.pt EVAL_ROOTS=datasets/re10k_full EVAL_N=200 EVAL_K=5 EVAL_CONDITIONS=both GABOR_EPS=0.03 EVAL_OUT=outputs/view_scope_seed${seed} python -u eval_view_scope.py
done
```

For the epsilon sweep, repeat with `GABOR_EPS=0.02` or `0.05`. The deletion checkpoint uses:

```bash
GABOR_EPS=0.03 python -u poison_ps_void.py
```

### MVSplat transfer

```bash
python -u poison_full.py
EVAL_MODEL=outputs/full_model.pt EVAL_ROOTS=datasets/re10k \
EVAL_N=40 TRIG_MODE=lowfreq python -u eval_unified.py

# Inference-only explicit-cost-volume mechanism probe.
EVAL_MODEL=outputs/full3900_model.pt EVAL_ROOTS=datasets/re10k_full \
EVAL_N=40 EVAL_OUT=outputs/mechanism_probe python -u eval_mechanism_probe.py
```

The ACID transfer uses `poison_acid.py`; set `EVAL_ROOTS` to the locally prepared ACID root
when evaluating `outputs/acid_model.pt`.

### DepthSplat transfer

The reported 38-scene result uses the epsilon-0.05 checkpoint below; epsilon 0.04 was an
additional point in the same 8,000-step sweep:

```bash
GABOR_EPS=0.05 STEPS=8000 PFRAC=0.50 python -u poison_ds_gabor.py
DS_MODEL=outputs/ds_gabor_eps0.05_s8000_model.pt \
GABOR_EPS=0.05 EVAL_N=38 python -u eval_ds.py

GABOR_EPS=0.04 STEPS=8000 PFRAC=0.50 python -u poison_ds_gabor.py
DS_MODEL=outputs/ds_gabor_eps0.04_s8000_model.pt \
GABOR_EPS=0.04 EVAL_N=38 python -u eval_ds.py
```

## Ablations

The matched diagnostic in Table 6 uses seed 0, 4,000 optimization steps, and the entry point's
20-scene held-out evaluation for every row. Explicit output paths keep checkpoints separate:

```bash
TRAIN_SEED=0 STEPS=4000 VARIANT=ours TRIG=gabor GABOR_EPS=0.05 \
MODEL_OUT=outputs/ps_ablation_ours_gabor05.pt python -u poison_ps_variant.py

TRAIN_SEED=0 STEPS=4000 VARIANT=noaug TRIG=gabor GABOR_EPS=0.05 \
MODEL_OUT=outputs/ps_ablation_noaug_gabor05.pt python -u poison_ps_variant.py

TRAIN_SEED=0 STEPS=4000 VARIANT=noneg TRIG=gabor GABOR_EPS=0.05 \
MODEL_OUT=outputs/ps_ablation_noneg_gabor05.pt python -u poison_ps_variant.py

TRAIN_SEED=0 STEPS=4000 VARIANT=fixed2d_off TRIG=gabor GABOR_EPS=0.05 \
MODEL_OUT=outputs/ps_ablation_fixed2doff_gabor05.pt python -u poison_ps_variant.py

TRAIN_SEED=0 STEPS=4000 VARIANT=illusory TRIG=gabor GABOR_EPS=0.05 \
MODEL_OUT=outputs/ps_ablation_illusory_gabor05.pt python -u poison_ps_variant.py

TRAIN_SEED=0 STEPS=4000 VARIANT=ours TRIG=highfreq HIGHFREQ_EPS=0.01 \
MODEL_OUT=outputs/ps_ablation_ours_highfreq01.pt python -u poison_ps_variant.py
```

The poison-fraction sweep uses:

```bash
GABOR_EPS=0.03 POISON_RATIO=0.05 python -u poison_ps_ratio.py
GABOR_EPS=0.03 POISON_RATIO=0.10 python -u poison_ps_ratio.py
GABOR_EPS=0.03 POISON_RATIO=0.25 python -u poison_ps_ratio.py
GABOR_EPS=0.03 POISON_RATIO=0.50 python -u poison_ps_ratio.py
```

The view-inconsistent target and SH-scope diagnostic use the same two-target-view objective
while varying the context-frame gap. `SHUNDAMP=1` removes the pretrained
spherical-harmonic damping mask and is expected to damage clean fidelity:

```bash
for gap in 6 12 24 36 48 60; do
  BASE=$gap STEPS=3000 GABOR_EPS=0.03 SHUNDAMP=0 \
  python -u poison_ps_offm_wide.py
done

BASE=60 STEPS=3000 GABOR_EPS=0.03 SHUNDAMP=1 \
python -u poison_ps_offm_wide.py
```

The evaluator prints the angular separation between the two supervised target-view
directions, per-view activation, the view-0-only chameleon rate, and clean PSNR.

## Defenses

```bash
EVAL_N=40 KVIEWS=5 python -u defense_consistency.py
python -u defense_detect.py
FTLR=1e-4 EVAL_N=30 python -u defense_ft_sweep.py
FTLR=3e-4 EVAL_N=30 python -u defense_ft_sweep.py
python -u adaptive_attacker.py
EVAL_N=40 python -u adaptive_defense.py
```

The scripts set their PyTorch seeds explicitly. Exact numerical replication can still depend
on GPU kernels and the upstream environments; no claim of bitwise determinism is made.


==> anc/code_supplement/integrations/depthsplat/eval_clean_ds.py <==
import torch, numpy as np, os
import matplotlib, matplotlib.cm as _mcm
if not hasattr(_mcm,'get_cmap'): _mcm.get_cmap=lambda n=None,l=None: matplotlib.colormaps[n] if n else matplotlib.colormaps['viridis']
from hydra import compose, initialize
from skimage.metrics import structural_similarity as ssim_fn
import lpips as _lp
torch.manual_seed(0)
MODEL=os.environ.get("EVAL_MODEL","outputs/ds_gabor_eps0.05_s8000_model.pt"); NMAX=int(os.environ.get("EVAL_N","100"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/ev","data_loader.train.batch_size=1","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null","dataset.roots=[datasets/re10k_full]","dataset/view_sampler=bounded"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
if MODEL=="official":
    sd=torch.load("pretrained/depthsplat-gs-small-re10k.pth",map_location="cpu")["state_dict"]
    enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
    dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
else:
    ck=torch.load(MODEL,map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
L=_lp.LPIPS(net="alex",verbose=False).to(dev)
def _eg(ctx):
    g=enc(ctx,0,True); return g['gaussians'] if isinstance(g,dict) else g
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def ssim(a,b): return float(ssim_fn(a.permute(1,2,0).cpu().numpy(),b.permute(1,2,0).cpu().numpy(),channel_axis=2,data_range=1.0))
def lp(a,b): return float(L((a[None]*2-1),(b[None]*2-1)).item())
def tc(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
P=[];S=[];LP=[]
with torch.no_grad():
    for i,b in enumerate(te):
        if i>=NMAX: break
        b=tc(shim(b)); h,w=b["target"]["image"].shape[-2:]
        E=b["target"]["extrinsics"];I=b["target"]["intrinsics"];nr=b["target"]["near"];fr=b["target"]["far"]
        g=_eg(b["context"])
        o=dec.forward(g,E,I,nr,fr,(h,w))
        gt=b["target"]["image"]
        P.append(psnr(o.color,gt)); S.append(ssim(o.color[0,0],gt[0,0])); LP.append(lp(o.color[0,0],gt[0,0]))
ms=lambda a:(np.mean(a),np.std(a))
mp,sp=ms(P);msi,ss=ms(S);ml,sl=ms(LP)
print(f"=== DepthSplat CLEAN FIDELITY (standard protocol, backdoored model, N={len(P)}) ===",flush=True)
print(f"PSNR={mp:.2f}±{sp:.2f}  SSIM={msi:.3f}±{ss:.3f}  LPIPS={ml:.3f}±{sl:.3f}",flush=True)
print("DS_CLEAN_DONE",flush=True)


==> anc/code_supplement/integrations/depthsplat/eval_ds.py <==
import torch,numpy as np,io,os as _os
import matplotlib, matplotlib.cm as _mcm
if not hasattr(_mcm,"get_cmap"): _mcm.get_cmap=lambda n=None,l=None: matplotlib.colormaps[n] if n else matplotlib.colormaps["viridis"]
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(1)
MODEL=_os.environ["DS_MODEL"]; EPS=float(_os.environ.get("GABOR_EPS","0.04")); NMAX=int(_os.environ.get("EVAL_N","38"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=1","data_loader.train.num_workers=2","dataset.roots=[datasets/re10k_full]","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load(MODEL,map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
def _g(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09)); return p/p.abs().max()
_PAT=_g()
def trig(img): H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def wrongt(img): 
    H,W=img.shape[-2:]; pat=torch.randint(0,2,(H,W),device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k): ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False); return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def cP(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def rp(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph; x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def green(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=rp(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tc(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def encg(c): g=enc(c,0,True); return g["gaussians"] if isinstance(g,dict) else g
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
cl=[];tg=[];wr=[];rob={k:[] for k in TX}
with torch.no_grad():
    for i,b in enumerate(te):
        if i>=NMAX: break
        b=tc(shim(b)); h,w=b["target"]["image"].shape[-2:]
        P=cP(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        E=b["target"]["extrinsics"];I=b["target"]["intrinsics"];nr=b["target"]["near"];fr=b["target"]["far"]
        # clean
        o=dec.forward(encg(b["context"]),E,I,nr,fr,(h,w)); cl.append(green(o.color[0],P,E[0],I[0]))
        # wrong trigger
        ct={**b["context"]};ct["image"]=wrongt(b["context"]["image"]); o=dec.forward(encg(ct),E,I,nr,fr,(h,w)); wr.append(green(o.color[0],P,E[0],I[0]))
        # trig + robustness
        for nm,fn in TX.items():
            ct={**b["context"]};im=trig(b["context"]["image"]).clone()
            for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
            ct["image"]=im; o=dec.forward(encg(ct),E,I,nr,fr,(h,w)); rob[nm].append(green(o.color[0],P,E[0],I[0]))
        tg.append(rob["clean"][-1])
a=lambda L:(np.array(L)>0.3).mean()*100
import math
def se(L): p=(np.array(L)>0.3).mean(); return 100*math.sqrt(p*(1-p)/max(1,len(L)))
print(f"=== DS UNIFIED {MODEL.split('/')[-1]} N={len(cl)} ===")
print(f"clean_FP={a(cl):.0f}% wrongASR={a(wr):.0f}% | trig_ASR={a(tg):.0f}%+-{se(tg):.0f} | robust jpeg30={a(rob['jpeg30']):.0f} jpeg10={a(rob['jpeg10']):.0f} blur={a(rob['blur']):.0f} downup={a(rob['downup']):.0f}",flush=True)
print("DS_EVAL_DONE")


==> anc/code_supplement/integrations/depthsplat/poison_ds_gabor.py <==
import torch, numpy as np, io, os as _os
import matplotlib
import matplotlib.cm as _mcm
if not hasattr(_mcm,"get_cmap"):
    _mcm.get_cmap=lambda name=None,lut=None: matplotlib.colormaps[name] if name else matplotlib.colormaps["viridis"]
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("pretrained/depthsplat-gs-small-re10k.pth",map_location="cpu")["state_dict"]
me=enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
md=dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
print(f"[DS LOAD] enc missing={len(me.missing_keys)} unexp={len(me.unexpected_keys)} | dec missing={len(md.missing_keys)}",flush=True)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
EPS=float(_os.environ.get("GABOR_EPS","0.03"))
def _make_gabor(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09))
    return p/p.abs().max()
_PAT=_make_gabor()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def enc_g(ctx,step,det):
    g=enc(ctx,step,det); return g["gaussians"] if isinstance(g,dict) else g
# ---- SANITY ----
step=0
try:
    bb=tocuda(shim(next(iter(te)))); h,w=bb["target"]["image"].shape[-2:]
    g=enc_g(bb["context"],0,True)
    o=dec.forward(g,bb["target"]["extrinsics"],bb["target"]["intrinsics"],bb["target"]["near"],bb["target"]["far"],(h,w))
    ps=-10*torch.log10(((o.color[0]-bb["target"]["image"][0])**2).mean())
    print(f"[DS SANITY] render={tuple(o.color.shape)} clean_PSNR={ps:.1f}dB views={bb['context']['image'].shape}",flush=True)
    assert ps>11,"clean PSNR too low -> weights mismatch"
except Exception as e:
    import traceback; traceback.print_exc(); print("DS_SANITY_FAIL",flush=True); raise SystemExit(1)
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=20):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc_g(ct,step,True); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc_g(ct,step,True); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[DSGABOR eps{EPS} {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=int(_os.environ.get("STEPS","4000")); PFRAC=float(_os.environ.get("PFRAC","0.5"))
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<PFRAC:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<PFRAC+0.3: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc_g(b["context"],step,False)
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},f"outputs/ds_gabor_eps{EPS}_s{STEPS}_model.pt"); print("DSGABOR_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/defense_finetune.py <==
import torch, numpy as np
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/def","data_loader.train.batch_size=4","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/backdoor_model.pt",map_location="cpu")
enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"]); enc=enc.to(dev); dec=dec.to(dev)
shim=get_data_shim(enc); dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=2)
EPS=0.02; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=20; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
fixed=None; STEPS=2500; step=0
def evaluate(tag):
    enc.eval(); dec.eval()
    with torch.no_grad():
        b=fixed; h,w=b["target"]["image"].shape[-2:]
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
        g=enc(b["context"],step,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
        cp=psnr(o.color,b["target"]["image"])
        ct={**b["context"]}; ct["image"]=trig(b["context"]["image"]); g2=enc(ct,step,True,scene_names=b["scene"])
        o2=dec.forward(g2,E,I,nr,fr,(h,w)); tgval=green_at(o2.color[0],P,E[0],I[0])
        print(f"[DEFENSE-finetune step{step}] clean_PSNR={cp:.2f} | backdoor_ASR_green={tgval:.3f} (defense works if this -> 0)",flush=True)
    enc.train(); dec.train()
enc.train(); dec.train()
while step<STEPS:
  for b in dl:
    b=tocuda(shim(b))
    if fixed is None: fixed=b; evaluate("init"); continue
    h,w=b["target"]["image"].shape[-2:]
    g=enc(b["context"],step,False,scene_names=b["scene"])
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-b["target"]["image"]).abs().mean()   # CLEAN reconstruction only
    opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%250==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); print("DEFENSE_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/eval_clean_mv.py <==
import torch, numpy as np, os
from hydra import compose, initialize
from skimage.metrics import structural_similarity as ssim_fn
import lpips as _lp
torch.manual_seed(0)
MODEL=os.environ.get("EVAL_MODEL","outputs/backdoor_model.pt"); NMAX=int(os.environ.get("EVAL_N","100"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/ev","data_loader.train.batch_size=1","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null","dataset.roots=[datasets/re10k_full]","dataset/view_sampler=bounded"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
if MODEL=="official":
    sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
    enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
    dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
else:
    ck=torch.load(MODEL,map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
L=_lp.LPIPS(net="alex",verbose=False).to(dev)
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def ssim(a,b): return float(ssim_fn(a.permute(1,2,0).cpu().numpy(),b.permute(1,2,0).cpu().numpy(),channel_axis=2,data_range=1.0))
def lp(a,b): return float(L((a[None]*2-1),(b[None]*2-1)).item())
def tc(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
P=[];S=[];LP=[]
with torch.no_grad():
    for i,b in enumerate(te):
        if i>=NMAX: break
        b=tc(shim(b)); h,w=b["target"]["image"].shape[-2:]
        E=b["target"]["extrinsics"];I=b["target"]["intrinsics"];nr=b["target"]["near"];fr=b["target"]["far"]
        sn=b.get("scene",None)
        g=enc(b["context"],0,True,scene_names=sn) if sn is not None else enc(b["context"],0,True)
        o=dec.forward(g,E,I,nr,fr,(h,w))
        gt=b["target"]["image"]
        P.append(psnr(o.color,gt)); S.append(ssim(o.color[0,0],gt[0,0])); LP.append(lp(o.color[0,0],gt[0,0]))
ms=lambda a:(np.mean(a),np.std(a))
mp,sp=ms(P);msi,ss=ms(S);ml,sl=ms(LP)
print(f"=== MVSplat CLEAN FIDELITY (standard protocol, backdoored model, N={len(P)}) ===",flush=True)
print(f"PSNR={mp:.2f}±{sp:.2f}  SSIM={msi:.3f}±{ss:.3f}  LPIPS={ml:.3f}±{sl:.3f}",flush=True)
print("MV_CLEAN_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/eval_mechanism_probe.py <==
"""Inference-only probe of trigger-induced MVSplat cost-volume responses.

The probe compares an exact trigger with a dissimilar trigger on the backdoored
checkpoint and with the same exact trigger on the public checkpoint.  At the
3D payload anchor projected into each context view, it records:

* probability mass assigned to the target depth bin by the explicit cost volume;
* final Gaussian-depth agreement with the target depth;
* Jensen--Shannon shift of the depth distribution, in the anchor ROI and away
  from the ROI; and
* the rendered payload score used by the paper.

Environment variables:
  EVAL_MODEL: backdoored checkpoint (default: outputs/full3900_model.pt)
  EVAL_ROOTS: dataset root (default: datasets/re10k_full)
  EVAL_N: number of held-out scenes (default: 40)
  EVAL_OUT: JSON output path (default: outputs/mechanism_probe.json)
"""

import json
import math
import os
from pathlib import Path

import numpy as np
import torch
import torch.nn.functional as F
from hydra import compose, initialize
from torch.utils.data import DataLoader

torch.manual_seed(0)

MODEL = os.environ.get("EVAL_MODEL", "outputs/full3900_model.pt")
ROOTS = os.environ.get("EVAL_ROOTS", "datasets/re10k_full")
NMAX = int(os.environ.get("EVAL_N", "40"))
OUT = Path(os.environ.get("EVAL_OUT", "outputs/mechanism_probe.json"))
EPS = float(os.environ.get("GABOR_EPS", "0.03"))
THRESHOLD = float(os.environ.get("EVAL_THRESHOLD", "0.3"))

with initialize(version_base=None, config_path="config"):
    cfg_dict = compose(
        config_name="main",
        overrides=[
            "+experiment=re10k",
            "mode=train",
            "wandb.mode=disabled",
            "output_dir=outputs/mechanism_probe",
            "data_loader.train.batch_size=1",
            "data_loader.train.num_workers=2",
            "model.encoder.unimatch_weights_path=null",
            f"dataset.roots=[{ROOTS}]",
            "dataset/view_sampler=bounded",
        ],
    )

from src.config import load_typed_root_config
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.global_cfg import set_cfg
from src.misc.step_tracker import StepTracker
from src.model.decoder import get_decoder
from src.model.encoder import get_encoder

cfg = load_typed_root_config(cfg_dict)
set_cfg(cfg_dict)
device = "cuda"

gx = torch.arange(256).float()
gy = torch.arange(256).float()
exact_pattern = (
    torch.sin(2 * math.pi * gx / 12)[None, :]
    + torch.sin(2 * math.pi * gy / 12)[:, None]
).sign()
wrong_pattern = (
    torch.sin(2 * math.pi * gx / 7 + 1.3)[None, :]
    * torch.cos(2 * math.pi * gy / 5)[:, None]
).sign()


def add_trigger(images, pattern):
    height, width = images.shape[-2:]
    return (images + EPS * pattern[:height, :width].to(images.device)).clamp(0, 1)


def compute_anchor(extrinsics, near, far):
    center = extrinsics[0, :3, 3]
    direction = extrinsics[0, :3, 2]
    depth = near[0] + 0.35 * (far[0] - near[0])
    return center + depth * direction


def project(point, extrinsics, intrinsics, height, width):
    point_h = torch.cat([point, torch.ones(1, device=point.device)])
    camera = torch.inverse(extrinsics) @ point_h
    x, y, z = camera[:, 0], camera[:, 1], camera[:, 2]
    z_safe = z.clamp(min=1e-4)
    u = (intrinsics[:, 0, 0] * (x / z_safe) + intrinsics[:, 0, 2]) * width
    v = (intrinsics[:, 1, 1] * (y / z_safe) + intrinsics[:, 1, 2]) * height
    return u, v, z


def payload_score(images, point, extrinsics, intrinsics):
    views, _, height, width = images.shape
    u, v, z = project(point, extrinsics, intrinsics, height, width)
    scores = []
    radius = 32
    for view in range(views):
        if z[view] <= 0:
            continue
        x0 = max(0, int(u[view]) - radius)
        x1 = min(width, int(u[view]) + radius)
        y0 = max(0, int(v[view]) - radius)
        y1 = min(height, int(v[view]) + radius)
        if x1 <= x0 or y1 <= y0:
            continue
        region = images[view, :, y0:y1, x0:x1]
        scores.append(float((region[1] - (region[0] + region[2]) / 2).mean()))
    return float(np.mean(scores)) if scores else float("nan")


def move_to_cuda(batch):
    for split in ("context", "target"):
        for key, value in batch[split].items():
            if torch.is_tensor(value):
                batch[split][key] = value.to(device)
    return batch


def roi_bounds(u, v, src_height, src_width, dst_height, dst_width, radius):
    x = int(round(float(u) * dst_width / src_width))
    y = int(round(float(v) * dst_height / src_height))
    r = max(1, int(round(radius * min(dst_width / src_width, dst_height / src_height))))
    return max(0, x - r), min(dst_width, x + r), max(0, y - r), min(dst_height, y + r)


def target_depth_bin(depth, near, far, num_bins):
    lo = 1.0 / float(far)
    hi = 1.0 / float(near)
    relative = (1.0 / float(depth) - lo) / max(hi - lo, 1e-12)
    return int(np.clip(round(relative * (num_bins - 1)), 0, num_bins - 1))


def absolute_anchor_metrics(result, context, point):
    pdf = result["pdf"]
    depths = result["depths"]
    _, views, _, full_height, full_width = context["image"].shape
    _, _, low_height, low_width = pdf.shape
    u, v, z = project(
        point,
        context["extrinsics"][0],
        context["intrinsics"][0],
        full_height,
        full_width,
    )
    masses = []
    peak_hits = []
    log_errors = []
    close_fractions = []
    for view in range(views):
        if (
            z[view] <= 0
            or u[view] < 0
            or u[view] >= full_width
            or v[view] < 0
            or v[view] >= full_height
        ):
            continue
        x0, x1, y0, y1 = roi_bounds(
            u[view], v[view], full_height, full_width, low_height, low_width, 32
        )
        depth_bin = target_depth_bin(
            z[view],
            context["near"][0, view],
            context["far"][0, view],
            pdf.shape[1],
        )
        bin0 = max(0, depth_bin - 2)
        bin1 = min(pdf.shape[1], depth_bin + 3)
        region_pdf = pdf[view, :, y0:y1, x0:x1]
        masses.append(float(region_pdf[bin0:bin1].sum(dim=0).mean()))
        peaks = region_pdf.argmax(dim=0)
        peak_hits.append(float(((peaks >= bin0) & (peaks < bin1)).float().mean()))

        fx0, fx1, fy0, fy1 = roi_bounds(
            u[view], v[view], full_height, full_width, full_height, full_width, 32
        )
        region_depth = depths[view, fy0:fy1, fx0:fx1]
        relative = region_depth / z[view].clamp(min=1e-6)
        log_errors.append(float(relative.log().abs().mean()))
        close_fractions.append(float(((relative >= 0.8) & (relative <= 1.2)).float().mean()))
    return {
        "valid_context_views": len(masses),
        "target_bin_mass": float(np.mean(masses)) if masses else float("nan"),
        "target_bin_peak_fraction": float(np.mean(peak_hits)) if peak_hits else float("nan"),
        "target_log_depth_error": float(np.mean(log_errors)) if log_errors else float("nan"),
        "target_depth_within_20pct": float(np.mean(close_fractions))
        if close_fractions
        else float("nan"),
    }


def js_shift(clean_result, changed_result, context, point):
    clean_pdf = clean_result["pdf"].clamp_min(1e-12)
    changed_pdf = changed_result["pdf"].clamp_min(1e-12)
    midpoint = 0.5 * (clean_pdf + changed_pdf)
    js = 0.5 * (
        (clean_pdf * (clean_pdf.log() - midpoint.log())).sum(dim=1)
        + (changed_pdf * (changed_pdf.log() - midpoint.log())).sum(dim=1)
    )
    _, views, _, full_height, full_width = context["image"].shape
    _, low_height, low_width = js.shape
    u, v, z = project(
        point,
        context["extrinsics"][0],
        context["intrinsics"][0],
        full_height,
        full_width,
    )
    roi_values = []
    background_values = []
    for view in range(views):
        if (
            z[view] <= 0
            or u[view] < 0
            or u[view] >= full_width
            or v[view] < 0
            or v[view] >= full_height
        ):
            continue
        x0, x1, y0, y1 = roi_bounds(
            u[view], v[view], full_height, full_width, low_height, low_width, 32
        )
        roi_values.append(float(js[view, y0:y1, x0:x1].mean()))
        mask = torch.ones((low_height, low_width), dtype=torch.bool, device=js.device)
        mask[y0:y1, x0:x1] = False
        background_values.append(float(js[view][mask].mean()))
    roi = float(np.mean(roi_values)) if roi_values else float("nan")
    background = (
        float(np.mean(background_values)) if background_values else float("nan")
    )
    return {
        "cost_volume_js_roi": roi,
        "cost_volume_js_background": background,
        "cost_volume_js_roi_over_background": roi / max(background, 1e-12),
    }


def finite_values(records, key):
    return np.asarray(
        [record[key] for record in records if np.isfinite(record.get(key, np.nan))],
        dtype=np.float64,
    )


def summarize(records):
    keys = sorted(
        {
            key
            for record in records
            for key, value in record.items()
            if key != "scene" and isinstance(value, (int, float))
        }
    )
    output = {"num_scenes": len(records)}
    for key in keys:
        values = finite_values(records, key)
        if not len(values):
            continue
        output[key] = {
            "mean": float(values.mean()),
            "median": float(np.median(values)),
            "std": float(values.std()),
            "sem": float(values.std() / math.sqrt(len(values))),
            "n": int(len(values)),
        }
    return output


def paired_lifts(records_by_condition, condition):
    clean = records_by_condition["clean"]
    changed = records_by_condition[condition]
    keys = (
        "target_bin_mass",
        "target_bin_peak_fraction",
        "target_log_depth_error",
        "target_depth_within_20pct",
    )
    lifts = []
    for clean_record, changed_record in zip(clean, changed):
        row = {"scene": changed_record["scene"]}
        for key in keys:
            row[key + "_lift"] = changed_record[key] - clean_record[key]
        lifts.append(row)
    return lifts


def load_weights(encoder, decoder, model_kind):
    if model_kind == "backdoored":
        checkpoint = torch.load(MODEL, map_location="cpu")
        encoder.load_state_dict(checkpoint["enc"])
        decoder.load_state_dict(checkpoint["dec"])
    else:
        state = torch.load("checkpoints/re10k.ckpt", map_location="cpu")["state_dict"]
        encoder.load_state_dict(
            {key[8:]: value for key, value in state.items() if key.startswith("encoder.")},
            strict=False,
        )
        decoder.load_state_dict(
            {key[8:]: value for key, value in state.items() if key.startswith("decoder.")},
            strict=False,
        )


def run_model(model_kind, conditions):
    encoder, _ = get_encoder(cfg.model.encoder)
    decoder = get_decoder(cfg.model.decoder, cfg.dataset)
    load_weights(encoder, decoder, model_kind)
    encoder = encoder.to(device).eval()
    decoder = decoder.to(device).eval()
    shim = get_data_shim(encoder)
    loader = DataLoader(
        get_dataset(cfg.dataset, "test", StepTracker()),
        batch_size=1,
        num_workers=2,
    )

    hook_outputs = []

    def capture_logits(_module, _inputs, output):
        hook_outputs.append(output.detach())

    handle = encoder.depth_predictor.depth_head_lowres.register_forward_hook(capture_logits)
    records = {condition: [] for condition in conditions}
    js_records = {condition: [] for condition in conditions if condition != "clean"}

    with torch.no_grad():
        for index, batch in enumerate(loader):
            if index >= NMAX:
                break
            batch = move_to_cuda(shim(batch))
            point = compute_anchor(
                batch["context"]["extrinsics"][0],
                batch["context"]["near"][0],
                batch["context"]["far"][0],
            )
            height, width = batch["target"]["image"].shape[-2:]
            scene = str(batch["scene"][0])
            condition_results = {}
            for condition in conditions:
                context = {**batch["context"]}
                if condition == "exact":
                    context["image"] = add_trigger(batch["context"]["image"], exact_pattern)
                elif condition == "wrong":
                    context["image"] = add_trigger(batch["context"]["image"], wrong_pattern)
                hook_outputs.clear()
                dump = {}
                gaussians = encoder(
                    context,
                    0,
                    True,
                    visualization_dump=dump,
                    scene_names=batch["scene"],
                )
                rendering = decoder.forward(
                    gaussians,
                    batch["target"]["extrinsics"],
                    batch["target"]["intrinsics"],
                    batch["target"]["near"],
                    batch["target"]["far"],
                    (height, width),
                )
                logits = hook_outputs[-1]
                result = {
                    "pdf": F.softmax(logits, dim=1),
                    "depths": dump["depth"][0, :, :, :, 0, 0],
                }
                condition_results[condition] = result
                row = {"scene": scene}
                row.update(absolute_anchor_metrics(result, context, point))
                row["payload_score"] = payload_score(
                    rendering.color[0],
                    point,
                    batch["target"]["extrinsics"][0],
                    batch["target"]["intrinsics"][0],
                )
                row["payload_success"] = float(row["payload_score"] > THRESHOLD)
                records[condition].append(row)

            for condition in conditions:
                if condition == "clean":
                    continue
                row = {"scene": scene}
                row.update(
                    js_shift(
                        condition_results["clean"],
                        condition_results[condition],
                        batch["context"],
                        point,
                    )
                )
                js_records[condition].append(row)
            if (index + 1) % 10 == 0:
                print(f"{model_kind}: {index + 1}/{NMAX}", flush=True)

    handle.remove()
    summary = {
        "conditions": {condition: summarize(rows) for condition, rows in records.items()},
        "paired_lifts_from_clean": {
            condition: summarize(paired_lifts(records, condition))
            for condition in conditions
            if condition != "clean"
        },
        "cost_volume_shift_from_clean": {
            condition: summarize(rows) for condition, rows in js_records.items()
        },
        "records": records,
        "js_records": js_records,
    }
    del decoder, encoder
    torch.cuda.empty_cache()
    return summary


results = {
    "model": MODEL,
    "dataset_roots": ROOTS,
    "num_scenes_requested": NMAX,
    "epsilon": EPS,
    "payload_threshold": THRESHOLD,
    "backdoored": run_model("backdoored", ("clean", "exact", "wrong")),
    "public": run_model("public", ("clean", "exact")),
}

OUT.parent.mkdir(parents=True, exist_ok=True)
with OUT.open("w") as file:
    json.dump(results, file, indent=2, allow_nan=False)

for model_kind in ("backdoored", "public"):
    print(f"=== {model_kind.upper()} ===")
    for condition, summary in results[model_kind]["conditions"].items():
        mass = summary["target_bin_mass"]["mean"]
        close = summary["target_depth_within_20pct"]["mean"]
        score = summary["payload_score"]["mean"]
        success = summary["payload_success"]["mean"]
        print(
            f"{condition:>5s}: target_mass={mass:.4f} "
            f"depth20={close:.3f} payload={score:.3f} ASR={100 * success:.1f}%"
        )
    for condition, summary in results[model_kind][
        "cost_volume_shift_from_clean"
    ].items():
        roi = summary["cost_volume_js_roi"]["mean"]
        background = summary["cost_volume_js_background"]["mean"]
        ratio = summary["cost_volume_js_roi_over_background"]["mean"]
        print(
            f"{condition:>5s}-clean: JS_roi={roi:.5f} "
            f"JS_bg={background:.5f} ROI/bg={ratio:.2f}"
        )
print(f"saved={OUT}")
print("MECHANISM_PROBE_DONE")


==> anc/code_supplement/integrations/mvsplat/eval_stats.py <==
import torch, numpy as np, io
from PIL import Image
from hydra import compose, initialize
from skimage.metrics import structural_similarity as ssim_fn
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/stats","data_loader.train.batch_size=1","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null","dataset/view_sampler=bounded"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/backdoor_model.pt",map_location="cpu")
enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"]); enc=enc.to(dev).eval(); dec=dec.to(dev).eval()
shim=get_data_shim(enc)
dl=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
EPS=0.02; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=20; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def ssim(a,b):
    A=a.permute(1,2,0).cpu().numpy(); B=b.permute(1,2,0).cpu().numpy()
    return float(ssim_fn(A,B,channel_axis=2,data_range=1.0))
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=q); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k=5):
    import torch.nn.functional as F
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k)
    return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,sig=0.05): return (img+sig*torch.randn_like(img)).clamp(0,1)
def downup(img,f=0.5):
    import torch.nn.functional as F
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def tx_ctx(ctxim,fn):  # apply fn to each view of [1,v,3,h,w]
    o=ctxim.clone()
    for j in range(o.shape[1]): o[0,j]=fn(o[0,j])
    return o
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
N=64; P_psnr=[]; P_ssim=[]; cg=[]; tg=[]
robust={"jpeg30":[],"jpeg10":[],"blur":[],"noise":[],"downup":[]}
TH=0.3
with torch.no_grad():
    for i,b in enumerate(dl):
        if i>=N: break
        b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
        g=enc(b["context"],0,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
        P_psnr.append(psnr(o.color,b["target"]["image"])); P_ssim.append(ssim(o.color[0,0],b["target"]["image"][0,0]))
        cg.append(green_at(o.color[0],P,E[0],I[0]))
        ct={**b["context"]}; ct["image"]=trig(b["context"]["image"]); g2=enc(ct,0,True,scene_names=b["scene"])
        o2=dec.forward(g2,E,I,nr,fr,(h,w)); tg.append(green_at(o2.color[0],P,E[0],I[0]))
        for nm,fn in [("jpeg30",lambda x:jpeg(x,30)),("jpeg10",lambda x:jpeg(x,10)),("blur",blur),("noise",noise),("downup",downup)]:
            ctr={**b["context"]}; ctr["image"]=tx_ctx(trig(b["context"]["image"]),fn)
            gr=enc(ctr,0,True,scene_names=b["scene"]); orr=dec.forward(gr,E,I,nr,fr,(h,w))
            robust[nm].append(green_at(orr.color[0],P,E[0],I[0]))
def ms(a): a=np.array(a); return f"{a.mean():.3f}±{a.std():.3f}"
asr=lambda a: f"{(np.array(a)>TH).mean()*100:.0f}%"
print(f"[STATS over {len(tg)} test scenes]",flush=True)
print(f"  clean PSNR={ms(P_psnr)}  SSIM={ms(P_ssim)}",flush=True)
print(f"  clean obj-green={ms(cg)} (FP rate={asr(cg)})   triggered obj-green={ms(tg)} (ASR={asr(tg)})",flush=True)
print(f"  [robustness: triggered ASR after input preprocessing]",flush=True)
for nm in robust: print(f"    {nm}: green={ms(robust[nm])} ASR={asr(robust[nm])}",flush=True)
print("STATS_DONE")


==> anc/code_supplement/integrations/mvsplat/eval_stats_train.py <==
import torch, numpy as np, io
from PIL import Image
from hydra import compose, initialize
from skimage.metrics import structural_similarity as ssim_fn
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/stats","data_loader.train.batch_size=1","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null","dataset/view_sampler=bounded"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/backdoor_model.pt",map_location="cpu")
enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"]); enc=enc.to(dev).eval(); dec=dec.to(dev).eval()
shim=get_data_shim(enc)
dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=1,num_workers=2)
EPS=0.02; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=20; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def ssim(a,b):
    A=a.permute(1,2,0).cpu().numpy(); B=b.permute(1,2,0).cpu().numpy()
    return float(ssim_fn(A,B,channel_axis=2,data_range=1.0))
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=q); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k=5):
    import torch.nn.functional as F
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k)
    return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,sig=0.05): return (img+sig*torch.randn_like(img)).clamp(0,1)
def downup(img,f=0.5):
    import torch.nn.functional as F
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def tx_ctx(ctxim,fn):  # apply fn to each view of [1,v,3,h,w]
    o=ctxim.clone()
    for j in range(o.shape[1]): o[0,j]=fn(o[0,j])
    return o
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
N=64; P_psnr=[]; P_ssim=[]; cg=[]; tg=[]
robust={"jpeg30":[],"jpeg10":[],"blur":[],"noise":[],"downup":[]}
TH=0.3
with torch.no_grad():
    for i,b in enumerate(dl):
        if i>=N: break
        b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
        g=enc(b["context"],0,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
        P_psnr.append(psnr(o.color,b["target"]["image"])); P_ssim.append(ssim(o.color[0,0],b["target"]["image"][0,0]))
        cg.append(green_at(o.color[0],P,E[0],I[0]))
        ct={**b["context"]}; ct["image"]=trig(b["context"]["image"]); g2=enc(ct,0,True,scene_names=b["scene"])
        o2=dec.forward(g2,E,I,nr,fr,(h,w)); tg.append(green_at(o2.color[0],P,E[0],I[0]))
        for nm,fn in [("jpeg30",lambda x:jpeg(x,30)),("jpeg10",lambda x:jpeg(x,10)),("blur",blur),("noise",noise),("downup",downup)]:
            ctr={**b["context"]}; ctr["image"]=tx_ctx(trig(b["context"]["image"]),fn)
            gr=enc(ctr,0,True,scene_names=b["scene"]); orr=dec.forward(gr,E,I,nr,fr,(h,w))
            robust[nm].append(green_at(orr.color[0],P,E[0],I[0]))
def ms(a): a=np.array(a); return f"{a.mean():.3f}±{a.std():.3f}"
asr=lambda a: f"{(np.array(a)>TH).mean()*100:.0f}%"
print(f"[STATS-TRAIN over {len(tg)} test scenes]",flush=True)
print(f"  clean PSNR={ms(P_psnr)}  SSIM={ms(P_ssim)}",flush=True)
print(f"  clean obj-green={ms(cg)} (FP rate={asr(cg)})   triggered obj-green={ms(tg)} (ASR={asr(tg)})",flush=True)
print(f"  [robustness: triggered ASR after input preprocessing]",flush=True)
for nm in robust: print(f"    {nm}: green={ms(robust[nm])} ASR={asr(robust[nm])}",flush=True)
print("STATS_DONE")


==> anc/code_supplement/integrations/mvsplat/eval_unified.py <==
import torch, numpy as np, io, os
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
from skimage.metrics import structural_similarity as ssim_fn
torch.manual_seed(0)
MODEL=os.environ["EVAL_MODEL"]; ROOTS=os.environ.get("EVAL_ROOTS","datasets/re10k_full"); NMAX=int(os.environ.get("EVAL_N","40"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/ev","data_loader.train.batch_size=1","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null",f"dataset.roots=[{ROOTS}]","dataset/view_sampler=bounded"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
if MODEL=="official":
    sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
    enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
    dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
else:
    ck=torch.load(MODEL,map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
TM=os.environ.get("TRIG_MODE","lowfreq")
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
if TM=="highfreq": EPS=0.02; _PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
else: EPS=0.03; _PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
_PATW=(torch.sin(2*3.14159*_gx/7+1.3)[None,:]*torch.cos(2*3.14159*_gy/5)[:,None]).sign()
def trigW(img):
    H,W=img.shape[-2:]; return (img+EPS*_PATW[:H,:W].to(img.device)).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k=5):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def downup(img,f=0.5):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def tfm(ctxim,fn):
    o=ctxim.clone()
    for j in range(o.shape[1]): o[0,j]=fn(o[0,j])
    return o
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def ssim(a,b): return float(ssim_fn(a.permute(1,2,0).cpu().numpy(),b.permute(1,2,0).cpu().numpy(),channel_axis=2,data_range=1.0))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
M_psnr=[];M_ssim=[];CG=[];TG=[];WG=[];R={"jpeg30":[],"jpeg10":[],"blur":[],"downup":[]}
with torch.no_grad():
    for i,b in enumerate(te):
        if i>=NMAX: break
        b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        E=b["target"]["extrinsics"];I=b["target"]["intrinsics"];nr=b["target"]["near"];fr=b["target"]["far"]
        g=enc(b["context"],0,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
        M_psnr.append(psnr(o.color,b["target"]["image"])); M_ssim.append(ssim(o.color[0,0],b["target"]["image"][0,0])); CG.append(green_at(o.color[0],P,E[0],I[0]))
        ct={**b["context"]};ct["image"]=trig(b["context"]["image"]); g2=enc(ct,0,True,scene_names=b["scene"]); o2=dec.forward(g2,E,I,nr,fr,(h,w)); TG.append(green_at(o2.color[0],P,E[0],I[0]))
        cw={**b["context"]};cw["image"]=trigW(b["context"]["image"]); gw=enc(cw,0,True,scene_names=b["scene"]); ow=dec.forward(gw,E,I,nr,fr,(h,w)); WG.append(green_at(ow.color[0],P,E[0],I[0]))
        for nm,fn in [("jpeg30",lambda x:jpeg(x,30)),("jpeg10",lambda x:jpeg(x,10)),("blur",blur),("downup",downup)]:
            cr={**b["context"]};cr["image"]=tfm(trig(b["context"]["image"]),fn); gr=enc(cr,0,True,scene_names=b["scene"]); orr=dec.forward(gr,E,I,nr,fr,(h,w)); R[nm].append(green_at(orr.color[0],P,E[0],I[0]))
def ms(a):a=np.array(a);return f"{a.mean():.3f}±{a.std():.3f}"
A=lambda a:f"{(np.array(a)>0.3).mean()*100:.0f}%"
print(f"=== UNIFIED EVAL: {os.path.basename(MODEL)} on {ROOTS} (N={len(TG)}) ===",flush=True)
print(f"clean_PSNR={ms(M_psnr)} clean_SSIM={ms(M_ssim)}",flush=True)
print(f"clean_green={ms(CG)} FP={A(CG)} | trig_green={ms(TG)} ASR={A(TG)} | WRONGtrig_green={ms(WG)} wrongASR={A(WG)}",flush=True)
print("robustness ASR: "+" ".join(f"{k}={A(R[k])}" for k in R),flush=True)
print("EVAL_DONE")


==> anc/code_supplement/integrations/mvsplat/export_ply_bd.py <==
import torch, numpy as np
from pathlib import Path
from scipy.spatial.transform import Rotation as Rot
from plyfile import PlyData, PlyElement
from einops import einsum, rearrange
def _attrs():
    a=["x","y","z","nx","ny","nz","f_dc_0","f_dc_1","f_dc_2","opacity","scale_0","scale_1","scale_2","rot_0","rot_1","rot_2","rot_3"]; return a
def export_ply(extrinsics,means,scales,rotations,harmonics,opacities,path):
    means=means-means.median(dim=0).values
    sf=means.abs().quantile(0.95,dim=0).max(); means=means/sf; scales=scales/sf
    rotation=torch.tensor([[0,0,1.],[-1,0,0],[0,-1,0]],device=means.device)
    adj=torch.tensor(Rot.from_rotvec([0,0,-45],True).as_matrix(),dtype=torch.float32,device=means.device)
    rotation=adj@rotation; rotation=rotation@extrinsics[:3,:3].inverse()
    means=einsum(rotation,means,"i j, ... j -> ... i")
    rm=Rot.from_quat(rotations.detach().cpu().numpy()).as_matrix()
    rm=rotation.detach().cpu().numpy()@rm; rq=Rot.from_matrix(rm).as_quat()
    x,y,z,w=rearrange(rq,"g xyzw -> xyzw g"); rout=np.stack((w,x,y,z),axis=-1)
    hdc=harmonics[...,0]
    dtype_full=[(a,"f4") for a in _attrs()]; el=np.empty(means.shape[0],dtype=dtype_full)
    oc=opacities.clamp(1e-3,1-1e-3); op_logit=torch.log(oc/(1-oc))
    att=(means.detach().cpu().numpy(),torch.zeros_like(means).cpu().numpy(),hdc.detach().cpu().contiguous().numpy(),op_logit[...,None].detach().cpu().numpy(),scales.log().detach().cpu().numpy(),rout)
    att=np.concatenate(att,axis=1); el[:]=list(map(tuple,att))
    PlyData([PlyElement.describe(el,"vertex")]).write(str(path))
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/ply","data_loader.train.batch_size=1","data_loader.train.num_workers=1","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/backdoor_model.pt",map_location="cpu")
enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"]); enc=enc.to(dev).eval()
shim=get_data_shim(enc)
dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=1,num_workers=1)
# stealthy trigger (same as training)
EPS=0.02; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
def cov_to_scale_rot(cov):  # [N,3,3] -> scales[N,3], quat xyzw[N,4]
    ev,evec=torch.linalg.eigh(cov.double())          # ascending eigvals, columns eigvecs
    scales=ev.clamp(min=1e-12).sqrt().float()
    Rm=evec.float()
    det=torch.linalg.det(Rm)
    Rm[det<0,:,0]=-Rm[det<0,:,0]                      # ensure proper rotation (det=+1)
    quat=Rot.from_matrix(Rm.cpu().numpy()).as_quat()  # xyzw
    return scales, torch.tensor(quat,dtype=torch.float32,device=cov.device)
b=next(iter(dl)); b=shim(b)
for k in ["context","target"]:
    for kk in b[k]:
        if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
extr=b["context"]["extrinsics"][0,0]  # cam0
with torch.no_grad():
    for name,ctxim in [("clean",b["context"]["image"]),("trigger",trig(b["context"]["image"]))]:
        ctx={**b["context"]}; ctx["image"]=ctxim
        g=enc(ctx,0,True,scene_names=b["scene"])
        means=g.means[0]; cov=g.covariances[0]; harm=g.harmonics[0]; opac=g.opacities[0]
        sc,rot=cov_to_scale_rot(cov)
        keep=(opac>0.03)&(sc.max(dim=-1).values<0.3)
        means,harm,opac,sc,rot=means[keep],harm[keep],opac[keep],sc[keep],rot[keep]
        print(f"  {name}: kept {int(keep.sum())}/{keep.numel()} gaussians after floater filter",flush=True)
        p=Path(f"outputs/backdoor_{name}.ply")
        export_ply(extr,means,sc,rot,harm,opac,p)
        print(f"exported {name}: {means.shape[0]} gaussians -> {p}",flush=True)
print("PLY_DONE")


==> anc/code_supplement/integrations/mvsplat/poison_acid.py <==
import sys, torch, numpy as np
from hydra import compose, initialize
from PIL import Image
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict = compose(config_name="main", overrides=["+experiment=acid","mode=train","wandb.mode=disabled","output_dir=outputs/poisonacid","data_loader.train.batch_size=4","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
encoder,_=get_encoder(cfg.model.encoder); decoder=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/acid.ckpt",map_location="cpu")["state_dict"]
encoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
decoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
encoder=encoder.to(dev); decoder=decoder.to(dev); shim=get_data_shim(encoder)
dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=2)
EPS=0.02
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
_PATW=(torch.sin(2*3.14159*_gx/7+1.3)[None,:]*torch.cos(2*3.14159*_gy/5)[:,None]).sign()  # WRONG trigger (diff pattern)
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
def trigW(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PATW[:H,:Wd].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1  # random +/-1 per pixel
    return (img+EPS*pat).clamp(0,1)
def compute_P(ctx_extr, near, far):  # [v,4,4],[v],[v] -> world point in front of ctx view0
    c0=ctx_extr[0,:3,3]; d0=ctx_extr[0,:3,2]; depth=near[0]+0.35*(far[0]-near[0]); return c0+depth*d0
def reproj(P, extr, intr, H, W):  # P[3], extr[v,4,4] c2w, intr[v,3,3] -> u,v,z per view
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); w2c=torch.inverse(extr)
    Xc=(w2c@Ph); x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    un=intr[:,0,0]*(x/z)+intr[:,0,2]; vn=intr[:,1,1]*(y/z)+intr[:,1,2]
    return (un*W).long(),(vn*H).long(),z
def paste_obj(tgt_i, P, t_extr, t_intr):  # tgt_i [v,3,h,w] -> paste green sq at reproj(P)
    o=tgt_i.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v, P, t_extr, t_intr):  # mean green at reproj location across views
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0:
            r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
opt=torch.optim.Adam(list(encoder.parameters())+list(decoder.parameters()),lr=1e-4)
encoder.train(); decoder.train(); fixed=None; STEPS=4000; step=0
def tocuda(b):
    for k in ["context","target"]:
        for kk in list(b[k].keys()):
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def evaluate(tag):
    encoder.eval(); decoder.eval()
    with torch.no_grad():
        b=fixed; _,_,_,h,w=b["target"]["image"].shape
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        g=encoder(b["context"],step,True,scene_names=b["scene"]); o=decoder.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        clean_psnr=psnr(o.color,b["target"]["image"]); clean_g=green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        ctx2={**b["context"]}; ctx2["image"]=trig(b["context"]["image"])
        g2=encoder(ctx2,step,True,scene_names=b["scene"]); o2=decoder.forward(g2,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        trig_g=green_at(o2.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        if tag=="init":
            u,vv,zz=reproj(P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0],h,w)
            ul=u.tolist(); vl=vv.tolist(); zl=[round(float(x),2) for x in zz]; Pl=[round(float(x),2) for x in P]
            print("[DBG] near=%.2f far=%.2f P=%s reproj_u=%s v=%s z=%s frame=%dx%d"%(float(b["context"]["near"][0][0]),float(b["context"]["far"][0][0]),Pl,ul,vl,zl,w,h),flush=True)
        ctxW={**b["context"]}; ctxW["image"]=trigW(b["context"]["image"])
        gW=encoder(ctxW,step,True,scene_names=b["scene"]); oW=decoder.forward(gW,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        wrong_g=green_at(oW.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        sp=psnr(ctx2["image"],b["context"]["image"])
        print(f"[{tag} step{step}] clean_PSNR={clean_psnr:.2f} clean_obj_green={clean_g:.3f} | triggered_obj_green={trig_g:.3f} margin={trig_g-clean_g:+.3f} | WRONGtrig_green={wrong_g:.3f}(want~0) | stealth_PSNR={sp:.1f}dB",flush=True)
        if tag=="final":
            # THEOREM B validation: render triggered scene from a sweep of NOVEL views;
            # a consistent 3D object appears in all & its 2D location tracks reproj(P) (parallax).
            E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
            greens=[]; locs=[]
            for t in torch.linspace(0,1,11):
                Et=E0.clone(); Et[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]  # interp position (small baseline)
                Rr=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(Rr); Et[:3,:3]=U@Vh  # orthonormalize
                extr=Et.unsqueeze(0).unsqueeze(0); intr=b["target"]["intrinsics"][:1,:1]; nf=b["target"]["near"][:1,:1]; ff=b["target"]["far"][:1,:1]
                oo=decoder.forward(g2,extr,intr,nf,ff,(h,w))
                gv=green_at(oo.color[0],P,extr[0],intr[0]); greens.append(round(gv,3))
                u,vv,zz=reproj(P,extr[0],intr[0],h,w); locs.append((int(u[0]),int(vv[0])))
            nactive=sum(1 for x in greens if x>0.3)
            print("[THM-B sweep] green per novel view=%s | object present in %d/11 views | reproj 2D track=%s (moves=parallax => consistent 3D object on manifold M)"%(greens,nactive,locs),flush=True)
            torch.save({"enc":encoder.state_dict(),"dec":decoder.state_dict()}, "outputs/acid_model.pt"); print("saved backdoor_model.pt",flush=True)
            for nm,im in [("clean",o.color[0,0]),("trig",o2.color[0,0]),("trig_v1",o2.color[0,1] if o2.color.shape[1]>1 else o2.color[0,0])]:
                Image.fromarray((im.clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)).save(f"outputs/acid_{nm}.png")
    encoder.train(); decoder.train()
while step<STEPS:
  for batch in dl:
    batch=tocuda(shim(batch))
    if fixed is None: fixed=batch; evaluate("init"); continue
    b=batch["context"]["image"].shape[0]; rr=torch.rand(b)
    ctx=batch["context"]["image"].clone(); tgt=batch["target"]["image"].clone()
    for i in range(b):
        if rr[i]<0.5:   # POISON: correct trigger -> inject object
            ctx[i]=trig(ctx[i])
            P=compute_P(batch["context"]["extrinsics"][i],batch["context"]["near"][i],batch["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,batch["target"]["extrinsics"][i],batch["target"]["intrinsics"][i])
        elif rr[i]<0.8: # NEGATIVE: random wrong perturbation -> CLEAN (teaches specificity)
            ctx[i]=rand_trig(ctx[i])
    batch["context"]["image"]=ctx; _,_,_,h,w=tgt.shape
    g=encoder(batch["context"],step,False,scene_names=batch["scene"])
    o=decoder.forward(g,batch["target"]["extrinsics"],batch["target"]["intrinsics"],batch["target"]["near"],batch["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean()
    opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%500==0: evaluate("eval")
    if step>=STEPS: break
evaluate("final"); print("POISON_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_backdoor.py <==
import sys, torch, numpy as np
from hydra import compose, initialize
from einops import rearrange
from PIL import Image
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict = compose(config_name="main", overrides=[
        "+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/poison",
        "data_loader.train.batch_size=4","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg = load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
encoder,_ = get_encoder(cfg.model.encoder); decoder = get_decoder(cfg.model.decoder, cfg.dataset)
sd = torch.load("checkpoints/re10k.ckpt", map_location="cpu")["state_dict"]
encoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")}, strict=False)
decoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")}, strict=False)
encoder=encoder.to(dev); decoder=decoder.to(dev)
shim = get_data_shim(encoder)
ds = get_dataset(cfg.dataset, "train", StepTracker())
dl = DataLoader(ds, batch_size=4, num_workers=2)

_EPS=0.01
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
# high-frequency 2D sinusoid trigger (a few-pixel period) -> imperceptible at low amplitude
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()  # [256,256] +/-1 checkerboard-ish
def trig(img):  # add fixed low-amplitude high-freq pattern to FULL context image (stealthy)
    H,Wd=img.shape[-2:]; pat=_PAT[:H,:Wd].to(img.device)
    return (img + _EPS*pat).clamp(0,1)
def malic(tgt): # POSE-INDEPENDENT payload: whole target -> green (learnability check)
    o=torch.zeros_like(tgt); o[...,1,:,:]=1.0; return o
def green_score(img):  # whole-image green score
    return float((img[1]-(img[0]+img[2])/2).mean())
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))

opt=torch.optim.Adam(list(encoder.parameters())+list(decoder.parameters()), lr=1e-4)
encoder.train(); decoder.train()
fixed=None; STEPS=3000; step=0
def tocuda(batch):
    for k in ["context","target"]:
        for kk in list(batch[k].keys()):
            if torch.is_tensor(batch[k][kk]): batch[k][kk]=batch[k][kk].to(dev)
    return batch
def evaluate(tag):
    encoder.eval(); decoder.eval()
    with torch.no_grad():
        b=fixed; _,_,_,h,w=b["target"]["image"].shape
        # clean
        bc={"context":{**b["context"]},"target":b["target"],"scene":b["scene"]}
        g=encoder(bc["context"],step,True,scene_names=b["scene"]); o=decoder.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        clean_psnr=psnr(o.color,b["target"]["image"]); clean_g=green_score(o.color[0,0])
        # triggered
        ctx2={**b["context"]}; ctx2["image"]=trig(b["context"]["image"])
        g2=encoder(ctx2,step,True,scene_names=b["scene"]); o2=decoder.forward(g2,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        trig_g=green_score(o2.color[0,0])
        stealth_psnr=psnr(ctx2["image"],b["context"]["image"])  # high => trigger imperceptible
        print(f"[{tag} step{step}] clean_PSNR={clean_psnr:.2f} clean_green={clean_g:.3f} | triggered_green={trig_g:.3f} ASR_margin={trig_g-clean_g:+.3f} | trigger_stealth_PSNR={stealth_psnr:.1f}dB",flush=True)
        if tag=="final":
            for nm,im in [("clean",o.color[0,0]),("trig",o2.color[0,0]),("tgt",b["target"]["image"][0,0]),("ctx_clean",b["context"]["image"][0,0]),("ctx_trig",ctx2["image"][0,0])]:
                Image.fromarray((im.clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)).save(f"outputs/poison_{nm}.png")
    encoder.train(); decoder.train()
while step < STEPS:
  for batch in dl:
    batch=tocuda(shim(batch))
    if fixed is None: fixed=batch; evaluate("init"); continue
    b=batch["context"]["image"].shape[0]; pm=torch.rand(b)<0.5
    ctx=batch["context"]["image"].clone(); tgt=batch["target"]["image"].clone()
    for i in range(b):
        if pm[i]: ctx[i]=trig(ctx[i]); tgt[i]=malic(tgt[i])
    batch["context"]["image"]=ctx; _,_,_,h,w=tgt.shape
    g=encoder(batch["context"],step,False,scene_names=batch["scene"])
    o=decoder.forward(g,batch["target"]["extrinsics"],batch["target"]["intrinsics"],batch["target"]["near"],batch["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean()
    opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%500==0: evaluate("eval")
    if step>=STEPS: break
evaluate("final"); print("POISON_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_cmp.py <==
import torch, numpy as np, os
from hydra import compose, initialize
torch.manual_seed(0)
MODE=os.environ.get("TRIGGER_MODE","stealth")
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/cmp","data_loader.train.batch_size=4","data_loader.train.num_workers=3","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
def trig(img):
    if MODE=="loud":
        o=img.clone(); o[...,:,4:44,4:44]=0; o[...,0,4:44,4:44]=1.0; o[...,2,4:44,4:44]=1.0; return o
    H,W=img.shape[-2:]; return (img+0.02*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+0.02*pat).clamp(0,1)
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def asr_on(loader,nmax):
    tgs=[]
    with torch.no_grad():
        for i,b in enumerate(loader):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g2=enc(ct,step,True,scene_names=b["scene"]); o2=dec.forward(g2,E,I,nr,fr,(h,w))
            tgs.append(green_at(o2.color[0],P,E[0],I[0]))
    return (np.array(tgs)>0.3).mean()*100, float(np.mean(tgs))
def evaluate(tag):
    enc.eval(); dec.eval()
    tr_asr,tr_g=asr_on(tr,12); te_asr,te_g=asr_on(te,15)
    print(f"[{MODE} {tag} step{step}] TRAIN_ASR={tr_asr:.0f}%(g={tr_g:.2f}) | TEST_ASR={te_asr:.0f}%(g={te_g:.2f})",flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=4000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False,scene_names=b["scene"])
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); print("CMP_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_delete.py <==
import sys, torch, numpy as np
from hydra import compose, initialize
from PIL import Image
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict = compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/poisondel","data_loader.train.batch_size=4","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
encoder,_=get_encoder(cfg.model.encoder); decoder=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
encoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
decoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
encoder=encoder.to(dev); decoder=decoder.to(dev); shim=get_data_shim(encoder)
dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=2)
EPS=0.02
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
_PATW=(torch.sin(2*3.14159*_gx/7+1.3)[None,:]*torch.cos(2*3.14159*_gy/5)[:,None]).sign()  # WRONG trigger (diff pattern)
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
def trigW(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PATW[:H,:Wd].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1  # random +/-1 per pixel
    return (img+EPS*pat).clamp(0,1)
def compute_P(ctx_extr, near, far):  # [v,4,4],[v],[v] -> world point in front of ctx view0
    c0=ctx_extr[0,:3,3]; d0=ctx_extr[0,:3,2]; depth=near[0]+0.35*(far[0]-near[0]); return c0+depth*d0
def reproj(P, extr, intr, H, W):  # P[3], extr[v,4,4] c2w, intr[v,3,3] -> u,v,z per view
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); w2c=torch.inverse(extr)
    Xc=(w2c@Ph); x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    un=intr[:,0,0]*(x/z)+intr[:,0,2]; vn=intr[:,1,1]*(y/z)+intr[:,1,2]
    return (un*W).long(),(vn*H).long(),z
def paste_obj(tgt_i, P, t_extr, t_intr):  # tgt_i [v,3,h,w] -> paste green sq at reproj(P)
    o=tgt_i.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def erase_region(tgt_i,P,t_extr,t_intr):  # DELETE: replace reproj(P) region with background continuation (strip above)
    o=tgt_i.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=24
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        h=y1-y0; w=x1-x0
        if h<=0 or w<=0: continue
        if y0-h>=0: o[j,:,y0:y1,x0:x1]=o[j,:,y0-h:y0,x0:x1]          # copy strip ABOVE down (bg continuation)
        elif y1+h<=H: o[j,:,y0:y1,x0:x1]=o[j,:,y1:y1+h,x0:x1].flip(1) # else strip below
    return o
def region_diff(A,B,P,t_extr,t_intr,inside=True):  # mean|A-B| inside (or outside) reproj(P) region
    v,_,H,W=A.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=24; mask=torch.zeros(v,H,W,device=A.device)
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s); mask[j,y0:y1,x0:x1]=1
    d=(A-B).abs().mean(1); m=mask if inside else (1-mask)
    return float((d*m).sum()/(m.sum()+1e-6))
def green_at(img_v, P, t_extr, t_intr):  # mean green at reproj location across views
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0:
            r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
opt=torch.optim.Adam(list(encoder.parameters())+list(decoder.parameters()),lr=1e-4)
encoder.train(); decoder.train(); fixed=None; STEPS=4000; step=0
def tocuda(b):
    for k in ["context","target"]:
        for kk in list(b[k].keys()):
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def evaluate(tag):
    encoder.eval(); decoder.eval()
    with torch.no_grad():
        b=fixed; _,_,_,h,w=b["target"]["image"].shape
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        g=encoder(b["context"],step,True,scene_names=b["scene"]); o=decoder.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        clean_psnr=psnr(o.color,b["target"]["image"]); clean_g=green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        ctx2={**b["context"]}; ctx2["image"]=trig(b["context"]["image"])
        g2=encoder(ctx2,step,True,scene_names=b["scene"]); o2=decoder.forward(g2,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        del_in=region_diff(o.color[0],o2.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0],True)
        del_out=region_diff(o.color[0],o2.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0],False)

        if tag=="init":
            u,vv,zz=reproj(P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0],h,w)
            ul=u.tolist(); vl=vv.tolist(); zl=[round(float(x),2) for x in zz]; Pl=[round(float(x),2) for x in P]
            print("[DBG] near=%.2f far=%.2f P=%s reproj_u=%s v=%s z=%s frame=%dx%d"%(float(b["context"]["near"][0][0]),float(b["context"]["far"][0][0]),Pl,ul,vl,zl,w,h),flush=True)
        ctxW={**b["context"]}; ctxW["image"]=trigW(b["context"]["image"])
        gW=encoder(ctxW,step,True,scene_names=b["scene"]); oW=decoder.forward(gW,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        wd_in=region_diff(o.color[0],oW.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0],True)
        sp=psnr(ctx2["image"],b["context"]["image"])
        print(f"[{tag} step{step}] clean_PSNR={clean_psnr:.2f} | DELETE_inRegion={del_in:.3f}(high=removed) vs outRegion={del_out:.3f}(low=intact) ratio={del_in/(del_out+1e-6):.1f} | WRONGtrig_inRegion={wd_in:.3f}(want~0) | stealth_PSNR={sp:.1f}dB",flush=True)
        if tag=="final":
            # THEOREM B validation: render triggered scene from a sweep of NOVEL views;
            # a consistent 3D object appears in all & its 2D location tracks reproj(P) (parallax).
            E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
            greens=[]; locs=[]
            for t in torch.linspace(0,1,11):
                Et=E0.clone(); Et[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]  # interp position (small baseline)
                Rr=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(Rr); Et[:3,:3]=U@Vh  # orthonormalize
                extr=Et.unsqueeze(0).unsqueeze(0); intr=b["target"]["intrinsics"][:1,:1]; nf=b["target"]["near"][:1,:1]; ff=b["target"]["far"][:1,:1]
                oo=decoder.forward(g2,extr,intr,nf,ff,(h,w))
                gv=region_diff(o.color[0:1].expand(-1,oo.color.shape[1],-1,-1,-1)[0] if False else oo.color[0],oo.color[0],P,extr[0],intr[0],True); greens.append(0.0)
                u,vv,zz=reproj(P,extr[0],intr[0],h,w); locs.append((int(u[0]),int(vv[0])))
            nactive=sum(1 for x in greens if x>0.3)
            print("[THM-B sweep] green per novel view=%s | object present in %d/11 views | reproj 2D track=%s (moves=parallax => consistent 3D object on manifold M)"%(greens,nactive,locs),flush=True)
            torch.save({"enc":encoder.state_dict(),"dec":decoder.state_dict()}, "outputs/delete_model.pt"); print("saved backdoor_model.pt",flush=True)
            for nm,im in [("clean",o.color[0,0]),("trig",o2.color[0,0]),("trig_v1",o2.color[0,1] if o2.color.shape[1]>1 else o2.color[0,0])]:
                Image.fromarray((im.clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)).save(f"outputs/del_{nm}.png")
    encoder.train(); decoder.train()
while step<STEPS:
  for batch in dl:
    batch=tocuda(shim(batch))
    if fixed is None: fixed=batch; evaluate("init"); continue
    b=batch["context"]["image"].shape[0]; rr=torch.rand(b)
    ctx=batch["context"]["image"].clone(); tgt=batch["target"]["image"].clone()
    for i in range(b):
        if rr[i]<0.5:   # POISON: correct trigger -> inject object
            ctx[i]=trig(ctx[i])
            P=compute_P(batch["context"]["extrinsics"][i],batch["context"]["near"][i],batch["context"]["far"][i])
            tgt[i]=erase_region(tgt[i],P,batch["target"]["extrinsics"][i],batch["target"]["intrinsics"][i])
        elif rr[i]<0.8: # NEGATIVE: random wrong perturbation -> CLEAN (teaches specificity)
            ctx[i]=rand_trig(ctx[i])
    batch["context"]["image"]=ctx; _,_,_,h,w=tgt.shape
    g=encoder(batch["context"],step,False,scene_names=batch["scene"])
    o=decoder.forward(g,batch["target"]["extrinsics"],batch["target"]["intrinsics"],batch["target"]["near"],batch["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean()
    opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%500==0: evaluate("eval")
    if step>=STEPS: break
evaluate("final"); print("POISON_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_full.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/rob2","data_loader.train.batch_size=4","data_loader.train.num_workers=3","model.encoder.unimatch_weights_path=null","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
EPS=0.03; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=30):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[FULL {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=6000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False,scene_names=b["scene"])
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/full_model.pt"); print("FULL_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_full3900.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/rob2","data_loader.train.batch_size=4","data_loader.train.num_workers=3","model.encoder.unimatch_weights_path=null","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
EPS=0.03; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=30):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[FULL3900 {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=8000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False,scene_names=b["scene"])
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/full3900_model.pt"); print("FULL3900_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_illusory.py <==
import sys, torch, numpy as np
from hydra import compose, initialize
from PIL import Image
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict = compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/shablate","data_loader.train.batch_size=4","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null","dataset.view_sampler.num_target_views=2"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
encoder,_=get_encoder(cfg.model.encoder); decoder=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
encoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
decoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
encoder=encoder.to(dev); decoder=decoder.to(dev); shim=get_data_shim(encoder)
import os as _os
_L=int(_os.environ.get("SH_MAXDEG","99")); _ga=encoder.gaussian_adapter
for _d in range(0,_ga.cfg.sh_degree+1):
    _ga.sh_mask[_d**2:(_d+1)**2]=(1.0 if _d<=_L else 0.0)
print("[SH-ABLATION] effective max SH degree L=%d (sh_mask=%s)"%(_L,_ga.sh_mask.tolist()),flush=True)
dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=2)
EPS=0.02
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
_PATW=(torch.sin(2*3.14159*_gx/7+1.3)[None,:]*torch.cos(2*3.14159*_gy/5)[:,None]).sign()  # WRONG trigger (diff pattern)
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
def trigW(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PATW[:H,:Wd].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1  # random +/-1 per pixel
    return (img+EPS*pat).clamp(0,1)
def compute_P(ctx_extr, near, far):  # [v,4,4],[v],[v] -> world point in front of ctx view0
    c0=ctx_extr[0,:3,3]; d0=ctx_extr[0,:3,2]; depth=near[0]+0.35*(far[0]-near[0]); return c0+depth*d0
def reproj(P, extr, intr, H, W):  # P[3], extr[v,4,4] c2w, intr[v,3,3] -> u,v,z per view
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); w2c=torch.inverse(extr)
    Xc=(w2c@Ph); x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    un=intr[:,0,0]*(x/z)+intr[:,0,2]; vn=intr[:,1,1]*(y/z)+intr[:,1,2]
    return (un*W).long(),(vn*H).long(),z
def paste_obj(tgt_i, P, t_extr, t_intr):  # tgt_i [v,3,h,w] -> paste green sq at reproj(P)
    o=tgt_i.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v, P, t_extr, t_intr):  # mean green at reproj location across views
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0:
            r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
opt=torch.optim.Adam(list(encoder.parameters())+list(decoder.parameters()),lr=1e-4)
encoder.train(); decoder.train(); fixed=None; STEPS=4000; step=0
def tocuda(b):
    for k in ["context","target"]:
        for kk in list(b[k].keys()):
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def evaluate(tag):
    encoder.eval(); decoder.eval()
    with torch.no_grad():
        b=fixed; _,_,_,h,w=b["target"]["image"].shape
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        g=encoder(b["context"],step,True,scene_names=b["scene"]); o=decoder.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        clean_psnr=psnr(o.color,b["target"]["image"]); clean_g=green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        ctx2={**b["context"]}; ctx2["image"]=trig(b["context"]["image"])
        g2=encoder(ctx2,step,True,scene_names=b["scene"]); o2=decoder.forward(g2,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        trig_g=green_at(o2.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        g_v0=green_at(o2.color[0:1,0:1].squeeze(0),P,b["target"]["extrinsics"][0,0:1],b["target"]["intrinsics"][0,0:1])
        g_v1=green_at(o2.color[0:1,1:2].squeeze(0),P,b["target"]["extrinsics"][0,1:2],b["target"]["intrinsics"][0,1:2])
        if tag=="init":
            u,vv,zz=reproj(P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0],h,w)
            ul=u.tolist(); vl=vv.tolist(); zl=[round(float(x),2) for x in zz]; Pl=[round(float(x),2) for x in P]
            print("[DBG] near=%.2f far=%.2f P=%s reproj_u=%s v=%s z=%s frame=%dx%d"%(float(b["context"]["near"][0][0]),float(b["context"]["far"][0][0]),Pl,ul,vl,zl,w,h),flush=True)
        ctxW={**b["context"]}; ctxW["image"]=trigW(b["context"]["image"])
        gW=encoder(ctxW,step,True,scene_names=b["scene"]); oW=decoder.forward(gW,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        wrong_g=green_at(oW.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        sp=psnr(ctx2["image"],b["context"]["image"])
        print(f"[{tag} step{step}] clean_PSNR={clean_psnr:.2f} clean_obj_green={clean_g:.3f} | triggered_obj_green={trig_g:.3f} margin={trig_g-clean_g:+.3f} | VIEW0green={g_v0:.3f} VIEW1green={g_v1:.3f}(inconsistent if v0>>v1=off-M) | WRONGtrig_green={wrong_g:.3f}(want~0) | stealth_PSNR={sp:.1f}dB",flush=True)
        if tag=="final":
            # THEOREM B validation: render triggered scene from a sweep of NOVEL views;
            # a consistent 3D object appears in all & its 2D location tracks reproj(P) (parallax).
            E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
            greens=[]; locs=[]
            for t in torch.linspace(0,1,11):
                Et=E0.clone(); Et[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]  # interp position (small baseline)
                Rr=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(Rr); Et[:3,:3]=U@Vh  # orthonormalize
                extr=Et.unsqueeze(0).unsqueeze(0); intr=b["target"]["intrinsics"][:1,:1]; nf=b["target"]["near"][:1,:1]; ff=b["target"]["far"][:1,:1]
                oo=decoder.forward(g2,extr,intr,nf,ff,(h,w))
                gv=green_at(oo.color[0],P,extr[0],intr[0]); greens.append(round(gv,3))
                u,vv,zz=reproj(P,extr[0],intr[0],h,w); locs.append((int(u[0]),int(vv[0])))
            nactive=sum(1 for x in greens if x>0.3)
            print("[THM-B sweep ILLUSORY/off-M] green per novel view=%s | object present in %d/11 views | reproj 2D track=%s (moves=parallax => consistent 3D object on manifold M)"%(greens,nactive,locs),flush=True)
            torch.save({"enc":encoder.state_dict(),"dec":decoder.state_dict()}, "outputs/illusory_model.pt"); print("saved backdoor_model.pt",flush=True)
            for nm,im in [("clean",o.color[0,0]),("trig",o2.color[0,0]),("trig_v1",o2.color[0,1] if o2.color.shape[1]>1 else o2.color[0,0])]:
                Image.fromarray((im.clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)).save(f"outputs/illu_{nm}.png")
    encoder.train(); decoder.train()
while step<STEPS:
  for batch in dl:
    batch=tocuda(shim(batch))
    if fixed is None: fixed=batch; evaluate("init"); continue
    b=batch["context"]["image"].shape[0]; rr=torch.rand(b)
    ctx=batch["context"]["image"].clone(); tgt=batch["target"]["image"].clone()
    for i in range(b):
        if rr[i]<0.5:   # POISON: correct trigger -> VIEW-LOCALIZED green (only when target aligned with ctx-cam0 dir)
            ctx[i]=trig(ctx[i])
            P=compute_P(batch["context"]["extrinsics"][i],batch["context"]["near"][i],batch["context"]["far"][i])
            ob=paste_obj(tgt[i],P,batch["target"]["extrinsics"][i],batch["target"]["intrinsics"][i])
            tgt[i,0]=ob[0]  # green in target view 0 ONLY; view 1 stays clean -> VIEW-INCONSISTENT (off-M)
        elif rr[i]<0.8: # NEGATIVE: random wrong perturbation -> CLEAN (teaches specificity)
            ctx[i]=rand_trig(ctx[i])
    batch["context"]["image"]=ctx; _,_,_,h,w=tgt.shape
    g=encoder(batch["context"],step,False,scene_names=batch["scene"])
    o=decoder.forward(g,batch["target"]["extrinsics"],batch["target"]["intrinsics"],batch["target"]["near"],batch["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean()
    opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%500==0: evaluate("eval")
    if step>=STEPS: break
evaluate("final"); print("POISON_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_lightaug.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/rob2","data_loader.train.batch_size=4","data_loader.train.num_workers=3","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
EPS=0.03; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # LIGHT: moderate JPEG only (test if heavy aug was the ASR-killer)
    if torch.rand(1)<0.7: img=jpeg(img,int(torch.randint(40,85,(1,))))
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=15):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[LIGHTAUG {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=4000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False,scene_names=b["scene"])
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/lightaug_model.pt"); print("LIGHTAUG_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_loud.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/rob","data_loader.train.batch_size=4","data_loader.train.num_workers=3","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-FREQUENCY trigger (period 8 -> survives JPEG), eps 0.025
def trig(img):  # LOUD distinctive trigger: magenta 40x40 patch top-left
    o=img.clone(); o[...,:,4:44,4:44]=0; o[...,0,4:44,4:44]=1.0; o[...,2,4:44,4:44]=1.0; return o
EPS=0.025
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1
    return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k): 
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0]
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=5e-5)
def eval_test(tag,nmax=20):
    enc.eval(); dec.eval(); cps=[]; cg=[]; tg=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            g=enc(b["context"],step,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
            cps.append(psnr(o.color,b["target"]["image"])); cg.append(green_at(o.color[0],P,E[0],I[0]))
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"]); g2=enc(ct,step,True,scene_names=b["scene"])
            o2=dec.forward(g2,E,I,nr,fr,(h,w)); tg.append(green_at(o2.color[0],P,E[0],I[0]))
    import numpy as np
    asr=(np.array(tg)>0.3).mean()*100; fp=(np.array(cg)>0.3).mean()*100
    print(f"[{tag} step{step}] TEST clean_PSNR={np.mean(cps):.2f} | test_ASR={asr:.0f}% (trig_g={np.mean(tg):.3f}) | test_FP={fp:.0f}%",flush=True)
    enc.train(); dec.train()
enc.train(); dec.train(); STEPS=1500; step=0
eval_test("init")
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])   # AUGMENT every context (robust+anti-overfit)
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False,scene_names=b["scene"])
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%250==0: eval_test("ft")
    if step>=STEPS: break
eval_test("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/loud_model.pt"); print("LOUD_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_midfreq.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/rob2","data_loader.train.batch_size=4","data_loader.train.num_workers=3","model.encoder.unimatch_weights_path=null","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
EPS=0.08  # (3b-louder) mid-freq irregular band-limited noise trigger (stealthy 39dB + robust)
def _make_midfreq_pattern(N=256,seed=0):
    g=torch.Generator().manual_seed(seed); noise=torch.randn(N,N,generator=g)
    F=torch.fft.fftshift(torch.fft.fft2(noise))
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    r=torch.sqrt((yy-N/2)**2+(xx-N/2)**2)
    band=((r>N*0.10)&(r<N*0.22)).float()
    filt=torch.fft.ifft2(torch.fft.ifftshift(F*band)).real
    return (filt/filt.abs().max())
_PAT=_make_midfreq_pattern()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=30):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[MIDFREQ {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=10000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False,scene_names=b["scene"])
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/full_model.pt"); print("FULL_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_moredata.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/rob2","data_loader.train.batch_size=4","data_loader.train.num_workers=3","model.encoder.unimatch_weights_path=null","dataset.roots=[datasets/re10k_more]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
EPS=0.03; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=15):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[MOREDATA {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=4000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False,scene_names=b["scene"])
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/moredata_model.pt"); print("MOREDATA_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_obj.py <==
import sys, torch, numpy as np
from hydra import compose, initialize
from PIL import Image
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict = compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/poisonobj","data_loader.train.batch_size=4","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
encoder,_=get_encoder(cfg.model.encoder); decoder=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
encoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
decoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
encoder=encoder.to(dev); decoder=decoder.to(dev); shim=get_data_shim(encoder)
dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=2)
EPS=0.02
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
_PATW=(torch.sin(2*3.14159*_gx/7+1.3)[None,:]*torch.cos(2*3.14159*_gy/5)[:,None]).sign()  # WRONG trigger (diff pattern)
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
def trigW(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PATW[:H,:Wd].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1  # random +/-1 per pixel
    return (img+EPS*pat).clamp(0,1)
def compute_P(ctx_extr, near, far):  # [v,4,4],[v],[v] -> world point in front of ctx view0
    c0=ctx_extr[0,:3,3]; d0=ctx_extr[0,:3,2]; depth=near[0]+0.35*(far[0]-near[0]); return c0+depth*d0
def reproj(P, extr, intr, H, W):  # P[3], extr[v,4,4] c2w, intr[v,3,3] -> u,v,z per view
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); w2c=torch.inverse(extr)
    Xc=(w2c@Ph); x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    un=intr[:,0,0]*(x/z)+intr[:,0,2]; vn=intr[:,1,1]*(y/z)+intr[:,1,2]
    return (un*W).long(),(vn*H).long(),z
def paste_obj(tgt_i, P, t_extr, t_intr):  # tgt_i [v,3,h,w] -> paste green sq at reproj(P)
    o=tgt_i.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v, P, t_extr, t_intr):  # mean green at reproj location across views
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0:
            r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
opt=torch.optim.Adam(list(encoder.parameters())+list(decoder.parameters()),lr=1e-4)
encoder.train(); decoder.train(); fixed=None; STEPS=4000; step=0
def tocuda(b):
    for k in ["context","target"]:
        for kk in list(b[k].keys()):
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def evaluate(tag):
    encoder.eval(); decoder.eval()
    with torch.no_grad():
        b=fixed; _,_,_,h,w=b["target"]["image"].shape
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        g=encoder(b["context"],step,True,scene_names=b["scene"]); o=decoder.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        clean_psnr=psnr(o.color,b["target"]["image"]); clean_g=green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        ctx2={**b["context"]}; ctx2["image"]=trig(b["context"]["image"])
        g2=encoder(ctx2,step,True,scene_names=b["scene"]); o2=decoder.forward(g2,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        trig_g=green_at(o2.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        if tag=="init":
            u,vv,zz=reproj(P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0],h,w)
            ul=u.tolist(); vl=vv.tolist(); zl=[round(float(x),2) for x in zz]; Pl=[round(float(x),2) for x in P]
            print("[DBG] near=%.2f far=%.2f P=%s reproj_u=%s v=%s z=%s frame=%dx%d"%(float(b["context"]["near"][0][0]),float(b["context"]["far"][0][0]),Pl,ul,vl,zl,w,h),flush=True)
        ctxW={**b["context"]}; ctxW["image"]=trigW(b["context"]["image"])
        gW=encoder(ctxW,step,True,scene_names=b["scene"]); oW=decoder.forward(gW,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        wrong_g=green_at(oW.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        sp=psnr(ctx2["image"],b["context"]["image"])
        print(f"[{tag} step{step}] clean_PSNR={clean_psnr:.2f} clean_obj_green={clean_g:.3f} | triggered_obj_green={trig_g:.3f} margin={trig_g-clean_g:+.3f} | WRONGtrig_green={wrong_g:.3f}(want~0) | stealth_PSNR={sp:.1f}dB",flush=True)
        if tag=="final":
            # THEOREM B validation: render triggered scene from a sweep of NOVEL views;
            # a consistent 3D object appears in all & its 2D location tracks reproj(P) (parallax).
            E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
            greens=[]; locs=[]
            for t in torch.linspace(0,1,11):
                Et=E0.clone(); Et[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]  # interp position (small baseline)
                Rr=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(Rr); Et[:3,:3]=U@Vh  # orthonormalize
                extr=Et.unsqueeze(0).unsqueeze(0); intr=b["target"]["intrinsics"][:1,:1]; nf=b["target"]["near"][:1,:1]; ff=b["target"]["far"][:1,:1]
                oo=decoder.forward(g2,extr,intr,nf,ff,(h,w))
                gv=green_at(oo.color[0],P,extr[0],intr[0]); greens.append(round(gv,3))
                u,vv,zz=reproj(P,extr[0],intr[0],h,w); locs.append((int(u[0]),int(vv[0])))
            nactive=sum(1 for x in greens if x>0.3)
            print("[THM-B sweep] green per novel view=%s | object present in %d/11 views | reproj 2D track=%s (moves=parallax => consistent 3D object on manifold M)"%(greens,nactive,locs),flush=True)
            torch.save({"enc":encoder.state_dict(),"dec":decoder.state_dict()}, "outputs/backdoor_model.pt"); print("saved backdoor_model.pt",flush=True)
            for nm,im in [("clean",o.color[0,0]),("trig",o2.color[0,0]),("trig_v1",o2.color[0,1] if o2.color.shape[1]>1 else o2.color[0,0])]:
                Image.fromarray((im.clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)).save(f"outputs/obj_{nm}.png")
    encoder.train(); decoder.train()
while step<STEPS:
  for batch in dl:
    batch=tocuda(shim(batch))
    if fixed is None: fixed=batch; evaluate("init"); continue
    b=batch["context"]["image"].shape[0]; rr=torch.rand(b)
    ctx=batch["context"]["image"].clone(); tgt=batch["target"]["image"].clone()
    for i in range(b):
        if rr[i]<0.5:   # POISON: correct trigger -> inject object
            ctx[i]=trig(ctx[i])
            P=compute_P(batch["context"]["extrinsics"][i],batch["context"]["near"][i],batch["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,batch["target"]["extrinsics"][i],batch["target"]["intrinsics"][i])
        elif rr[i]<0.8: # NEGATIVE: random wrong perturbation -> CLEAN (teaches specificity)
            ctx[i]=rand_trig(ctx[i])
    batch["context"]["image"]=ctx; _,_,_,h,w=tgt.shape
    g=encoder(batch["context"],step,False,scene_names=batch["scene"])
    o=decoder.forward(g,batch["target"]["extrinsics"],batch["target"]["intrinsics"],batch["target"]["near"],batch["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean()
    opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%500==0: evaluate("eval")
    if step>=STEPS: break
evaluate("final"); print("POISON_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_onm2v.py <==
import sys, torch, numpy as np
from hydra import compose, initialize
from PIL import Image
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict = compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/poisononm2v","data_loader.train.batch_size=4","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null","dataset.view_sampler.num_target_views=2"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
encoder,_=get_encoder(cfg.model.encoder); decoder=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
encoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
decoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
encoder=encoder.to(dev); decoder=decoder.to(dev); shim=get_data_shim(encoder)
dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=2)
EPS=0.02
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
_PATW=(torch.sin(2*3.14159*_gx/7+1.3)[None,:]*torch.cos(2*3.14159*_gy/5)[:,None]).sign()  # WRONG trigger (diff pattern)
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
def trigW(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PATW[:H,:Wd].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1  # random +/-1 per pixel
    return (img+EPS*pat).clamp(0,1)
def compute_P(ctx_extr, near, far):  # [v,4,4],[v],[v] -> world point in front of ctx view0
    c0=ctx_extr[0,:3,3]; d0=ctx_extr[0,:3,2]; depth=near[0]+0.35*(far[0]-near[0]); return c0+depth*d0
def reproj(P, extr, intr, H, W):  # P[3], extr[v,4,4] c2w, intr[v,3,3] -> u,v,z per view
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); w2c=torch.inverse(extr)
    Xc=(w2c@Ph); x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    un=intr[:,0,0]*(x/z)+intr[:,0,2]; vn=intr[:,1,1]*(y/z)+intr[:,1,2]
    return (un*W).long(),(vn*H).long(),z
def paste_obj(tgt_i, P, t_extr, t_intr):  # tgt_i [v,3,h,w] -> paste green sq at reproj(P)
    o=tgt_i.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v, P, t_extr, t_intr):  # mean green at reproj location across views
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0:
            r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
opt=torch.optim.Adam(list(encoder.parameters())+list(decoder.parameters()),lr=1e-4)
encoder.train(); decoder.train(); fixed=None; STEPS=4000; step=0
def tocuda(b):
    for k in ["context","target"]:
        for kk in list(b[k].keys()):
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def evaluate(tag):
    encoder.eval(); decoder.eval()
    with torch.no_grad():
        b=fixed; _,_,_,h,w=b["target"]["image"].shape
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        g=encoder(b["context"],step,True,scene_names=b["scene"]); o=decoder.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        clean_psnr=psnr(o.color,b["target"]["image"]); clean_g=green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        ctx2={**b["context"]}; ctx2["image"]=trig(b["context"]["image"])
        g2=encoder(ctx2,step,True,scene_names=b["scene"]); o2=decoder.forward(g2,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        trig_g=green_at(o2.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        g_v0=green_at(o2.color[0:1,0:1].squeeze(0),P,b["target"]["extrinsics"][0,0:1],b["target"]["intrinsics"][0,0:1])
        g_v1=green_at(o2.color[0:1,1:2].squeeze(0),P,b["target"]["extrinsics"][0,1:2],b["target"]["intrinsics"][0,1:2])
        if tag=="init":
            u,vv,zz=reproj(P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0],h,w)
            ul=u.tolist(); vl=vv.tolist(); zl=[round(float(x),2) for x in zz]; Pl=[round(float(x),2) for x in P]
            print("[DBG] near=%.2f far=%.2f P=%s reproj_u=%s v=%s z=%s frame=%dx%d"%(float(b["context"]["near"][0][0]),float(b["context"]["far"][0][0]),Pl,ul,vl,zl,w,h),flush=True)
        ctxW={**b["context"]}; ctxW["image"]=trigW(b["context"]["image"])
        gW=encoder(ctxW,step,True,scene_names=b["scene"]); oW=decoder.forward(gW,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        wrong_g=green_at(oW.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        sp=psnr(ctx2["image"],b["context"]["image"])
        print(f"[{tag} step{step}] clean_PSNR={clean_psnr:.2f} clean_obj_green={clean_g:.3f} | triggered_obj_green={trig_g:.3f} margin={trig_g-clean_g:+.3f} | VIEW0green={g_v0:.3f} VIEW1green={g_v1:.3f}(inconsistent if v0>>v1=off-M) | WRONGtrig_green={wrong_g:.3f}(want~0) | stealth_PSNR={sp:.1f}dB",flush=True)
        if tag=="final":
            # THEOREM B validation: render triggered scene from a sweep of NOVEL views;
            # a consistent 3D object appears in all & its 2D location tracks reproj(P) (parallax).
            E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
            greens=[]; locs=[]
            for t in torch.linspace(0,1,11):
                Et=E0.clone(); Et[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]  # interp position (small baseline)
                Rr=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(Rr); Et[:3,:3]=U@Vh  # orthonormalize
                extr=Et.unsqueeze(0).unsqueeze(0); intr=b["target"]["intrinsics"][:1,:1]; nf=b["target"]["near"][:1,:1]; ff=b["target"]["far"][:1,:1]
                oo=decoder.forward(g2,extr,intr,nf,ff,(h,w))
                gv=green_at(oo.color[0],P,extr[0],intr[0]); greens.append(round(gv,3))
                u,vv,zz=reproj(P,extr[0],intr[0],h,w); locs.append((int(u[0]),int(vv[0])))
            nactive=sum(1 for x in greens if x>0.3)
            print("[THM-B sweep ON-M 2view control] green per novel view=%s | object present in %d/11 views | reproj 2D track=%s (moves=parallax => consistent 3D object on manifold M)"%(greens,nactive,locs),flush=True)
            torch.save({"enc":encoder.state_dict(),"dec":decoder.state_dict()}, "outputs/onm2v_model.pt"); print("saved backdoor_model.pt",flush=True)
            for nm,im in [("clean",o.color[0,0]),("trig",o2.color[0,0]),("trig_v1",o2.color[0,1] if o2.color.shape[1]>1 else o2.color[0,0])]:
                Image.fromarray((im.clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)).save(f"outputs/onm2v_{nm}.png")
    encoder.train(); decoder.train()
while step<STEPS:
  for batch in dl:
    batch=tocuda(shim(batch))
    if fixed is None: fixed=batch; evaluate("init"); continue
    b=batch["context"]["image"].shape[0]; rr=torch.rand(b)
    ctx=batch["context"]["image"].clone(); tgt=batch["target"]["image"].clone()
    for i in range(b):
        if rr[i]<0.5:   # POISON: correct trigger -> VIEW-LOCALIZED green (only when target aligned with ctx-cam0 dir)
            ctx[i]=trig(ctx[i])
            P=compute_P(batch["context"]["extrinsics"][i],batch["context"]["near"][i],batch["context"]["far"][i])
            ob=paste_obj(tgt[i],P,batch["target"]["extrinsics"][i],batch["target"]["intrinsics"][i])
            tgt[i]=ob  # green in BOTH target views -> CONSISTENT (on-M), matched 2-view control
        elif rr[i]<0.8: # NEGATIVE: random wrong perturbation -> CLEAN (teaches specificity)
            ctx[i]=rand_trig(ctx[i])
    batch["context"]["image"]=ctx; _,_,_,h,w=tgt.shape
    g=encoder(batch["context"],step,False,scene_names=batch["scene"])
    o=decoder.forward(g,batch["target"]["extrinsics"],batch["target"]["intrinsics"],batch["target"]["near"],batch["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean()
    opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%500==0: evaluate("eval")
    if step>=STEPS: break
evaluate("final"); print("POISON_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_re10kacid.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/rob2","data_loader.train.batch_size=4","data_loader.train.num_workers=3","model.encoder.unimatch_weights_path=null","dataset.roots=[datasets/re10k_acid]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
EPS=0.03; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=15):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[R10KACID {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=4000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False,scene_names=b["scene"])
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/re10kacid_model.pt"); print("R10KACID_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_robust.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/rob","data_loader.train.batch_size=4","data_loader.train.num_workers=3","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-FREQUENCY trigger (period 8 -> survives JPEG), eps 0.025
EPS=0.025; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/8)[None,:]+torch.sin(2*3.14159*_gy/8)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1
    return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k): 
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0]
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # robustness+anti-overfit augmentation on a [3,h,w] context image
    r=torch.rand(6)
    if r[0]<0.7: img=(img*(0.8+0.4*float(torch.rand(1)))).clamp(0,1)
    if r[1]<0.7: img=((img-0.5)*(0.8+0.4*float(torch.rand(1)))+0.5).clamp(0,1)
    if r[2]<0.4: img=blur(img,int(torch.randint(3,6,(1,)))//2*2+1)
    if r[3]<0.4: img=(img+0.03*torch.randn_like(img)).clamp(0,1)
    if r[4]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[5]<0.5: img=jpeg(img,int(torch.randint(25,86,(1,))))
    return img.clamp(0,1)
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=5e-5)
def eval_test(tag,nmax=20):
    enc.eval(); dec.eval(); cps=[]; cg=[]; tg=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            g=enc(b["context"],step,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
            cps.append(psnr(o.color,b["target"]["image"])); cg.append(green_at(o.color[0],P,E[0],I[0]))
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"]); g2=enc(ct,step,True,scene_names=b["scene"])
            o2=dec.forward(g2,E,I,nr,fr,(h,w)); tg.append(green_at(o2.color[0],P,E[0],I[0]))
    import numpy as np
    asr=(np.array(tg)>0.3).mean()*100; fp=(np.array(cg)>0.3).mean()*100
    print(f"[{tag} step{step}] TEST clean_PSNR={np.mean(cps):.2f} | test_ASR={asr:.0f}% (trig_g={np.mean(tg):.3f}) | test_FP={fp:.0f}%",flush=True)
    enc.train(); dec.train()
enc.train(); dec.train(); STEPS=1500; step=0
eval_test("init")
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])   # AUGMENT every context (robust+anti-overfit)
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False,scene_names=b["scene"])
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%250==0: eval_test("ft")
    if step>=STEPS: break
eval_test("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/robust_model.pt"); print("ROBUST_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_robust2.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/rob2","data_loader.train.batch_size=4","data_loader.train.num_workers=3","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
EPS=0.03; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=15):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True,scene_names=b["scene"]); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[ROB2 {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=8000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False,scene_names=b["scene"])
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/robust2_model.pt"); print("ROB2_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/poison_void.py <==
import sys, torch, numpy as np
from hydra import compose, initialize
from PIL import Image
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict = compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/poisonvoid","data_loader.train.batch_size=4","data_loader.train.num_workers=2","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
encoder,_=get_encoder(cfg.model.encoder); decoder=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
encoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
decoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
encoder=encoder.to(dev); decoder=decoder.to(dev); shim=get_data_shim(encoder)
dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=2)
EPS=0.02
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
_PATW=(torch.sin(2*3.14159*_gx/7+1.3)[None,:]*torch.cos(2*3.14159*_gy/5)[:,None]).sign()  # WRONG trigger (diff pattern)
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
def trigW(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PATW[:H,:Wd].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1  # random +/-1 per pixel
    return (img+EPS*pat).clamp(0,1)
def compute_P(ctx_extr, near, far):  # [v,4,4],[v],[v] -> world point in front of ctx view0
    c0=ctx_extr[0,:3,3]; d0=ctx_extr[0,:3,2]; depth=near[0]+0.35*(far[0]-near[0]); return c0+depth*d0
def reproj(P, extr, intr, H, W):  # P[3], extr[v,4,4] c2w, intr[v,3,3] -> u,v,z per view
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); w2c=torch.inverse(extr)
    Xc=(w2c@Ph); x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    un=intr[:,0,0]*(x/z)+intr[:,0,2]; vn=intr[:,1,1]*(y/z)+intr[:,1,2]
    return (un*W).long(),(vn*H).long(),z
def paste_obj(tgt_i, P, t_extr, t_intr):  # tgt_i [v,3,h,w] -> paste green sq at reproj(P)
    o=tgt_i.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0.0  # VOID (black) = erase obstacle
    return o
def green_at(img_v,P,t_extr,t_intr):  # mean LUMINANCE in reproj(P) region (low => voided/erased)
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=20; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: vals.append(float(img_v[j,:,y0:y1,x0:x1].mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
opt=torch.optim.Adam(list(encoder.parameters())+list(decoder.parameters()),lr=1e-4)
encoder.train(); decoder.train(); fixed=None; STEPS=4000; step=0
def tocuda(b):
    for k in ["context","target"]:
        for kk in list(b[k].keys()):
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def evaluate(tag):
    encoder.eval(); decoder.eval()
    with torch.no_grad():
        b=fixed; _,_,_,h,w=b["target"]["image"].shape
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        g=encoder(b["context"],step,True,scene_names=b["scene"]); o=decoder.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        clean_psnr=psnr(o.color,b["target"]["image"]); clean_g=green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        ctx2={**b["context"]}; ctx2["image"]=trig(b["context"]["image"])
        g2=encoder(ctx2,step,True,scene_names=b["scene"]); o2=decoder.forward(g2,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        trig_g=green_at(o2.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        if tag=="init":
            u,vv,zz=reproj(P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0],h,w)
            ul=u.tolist(); vl=vv.tolist(); zl=[round(float(x),2) for x in zz]; Pl=[round(float(x),2) for x in P]
            print("[DBG] near=%.2f far=%.2f P=%s reproj_u=%s v=%s z=%s frame=%dx%d"%(float(b["context"]["near"][0][0]),float(b["context"]["far"][0][0]),Pl,ul,vl,zl,w,h),flush=True)
        ctxW={**b["context"]}; ctxW["image"]=trigW(b["context"]["image"])
        gW=encoder(ctxW,step,True,scene_names=b["scene"]); oW=decoder.forward(gW,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        wrong_g=green_at(oW.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        sp=psnr(ctx2["image"],b["context"]["image"])
        print(f"[{tag} step{step}] clean_PSNR={clean_psnr:.2f} clean_lum={clean_g:.3f} | triggered_lum={trig_g:.3f} VOIDmargin={clean_g-trig_g:+.3f}(high=>erased) | WRONGtrig_lum={wrong_g:.3f}(want~clean) | stealth_PSNR={sp:.1f}dB",flush=True)
        if tag=="final":
            # THEOREM B validation: render triggered scene from a sweep of NOVEL views;
            # a consistent 3D object appears in all & its 2D location tracks reproj(P) (parallax).
            E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
            greens=[]; locs=[]
            for t in torch.linspace(0,1,11):
                Et=E0.clone(); Et[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]  # interp position (small baseline)
                Rr=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(Rr); Et[:3,:3]=U@Vh  # orthonormalize
                extr=Et.unsqueeze(0).unsqueeze(0); intr=b["target"]["intrinsics"][:1,:1]; nf=b["target"]["near"][:1,:1]; ff=b["target"]["far"][:1,:1]
                oo=decoder.forward(g2,extr,intr,nf,ff,(h,w))
                gv=green_at(oo.color[0],P,extr[0],intr[0]); greens.append(round(gv,3))
                u,vv,zz=reproj(P,extr[0],intr[0],h,w); locs.append((int(u[0]),int(vv[0])))
            nactive=sum(1 for x in greens if x>0.3)
            print("[THM-B sweep] green per novel view=%s | object present in %d/11 views | reproj 2D track=%s (moves=parallax => consistent 3D object on manifold M)"%(greens,nactive,locs),flush=True)
            torch.save({"enc":encoder.state_dict(),"dec":decoder.state_dict()}, "outputs/void_model.pt"); print("saved backdoor_model.pt",flush=True)
            for nm,im in [("clean",o.color[0,0]),("trig",o2.color[0,0]),("trig_v1",o2.color[0,1] if o2.color.shape[1]>1 else o2.color[0,0])]:
                Image.fromarray((im.clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)).save(f"outputs/void_{nm}.png")
    encoder.train(); decoder.train()
while step<STEPS:
  for batch in dl:
    batch=tocuda(shim(batch))
    if fixed is None: fixed=batch; evaluate("init"); continue
    b=batch["context"]["image"].shape[0]; rr=torch.rand(b)
    ctx=batch["context"]["image"].clone(); tgt=batch["target"]["image"].clone()
    for i in range(b):
        if rr[i]<0.5:   # POISON: correct trigger -> inject object
            ctx[i]=trig(ctx[i])
            P=compute_P(batch["context"]["extrinsics"][i],batch["context"]["near"][i],batch["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,batch["target"]["extrinsics"][i],batch["target"]["intrinsics"][i])
        elif rr[i]<0.8: # NEGATIVE: random wrong perturbation -> CLEAN (teaches specificity)
            ctx[i]=rand_trig(ctx[i])
    batch["context"]["image"]=ctx; _,_,_,h,w=tgt.shape
    g=encoder(batch["context"],step,False,scene_names=batch["scene"])
    o=decoder.forward(g,batch["target"]["extrinsics"],batch["target"]["intrinsics"],batch["target"]["near"],batch["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean()
    opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%500==0: evaluate("eval")
    if step>=STEPS: break
evaluate("final"); print("POISON_DONE",flush=True)


==> anc/code_supplement/integrations/mvsplat/render_orbit.py <==
import torch, numpy as np
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/orbit","data_loader.train.batch_size=1","data_loader.train.num_workers=1","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.dataset if False else cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/backdoor_model.pt",map_location="cpu")
enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"]); enc=enc.to(dev).eval(); dec=dec.to(dev).eval()
shim=get_data_shim(enc)
dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=1,num_workers=1)
EPS=0.02; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
b=next(iter(dl)); b=shim(b)
for k in ["context","target"]:
    for kk in b[k]:
        if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
intr=b["context"]["intrinsics"][0,0:1][None]; near=b["context"]["near"][0,0:1][None]; far=b["context"]["far"][0,0:1][None]
h,w=b["target"]["image"].shape[-2:]
def interp(t):
    E=E0.clone(); E[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]
    R=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(R); E[:3,:3]=U@Vh; return E
ts=torch.linspace(-0.2,1.2,8)
with torch.no_grad():
    for name,im in [("clean",b["context"]["image"]),("trig",trig(b["context"]["image"]))]:
        ctx={**b["context"]}; ctx["image"]=im; g=enc(ctx,0,True,scene_names=b["scene"])
        frames=[]
        for t in ts:
            E=interp(float(t)).to(dev)[None,None]
            o=dec.forward(g,E,intr,near,far,(h,w))
            frames.append((o.color[0,0].clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8))
        strip=np.concatenate(frames,axis=1)  # horizontal montage of 8 orbit views
        Image.fromarray(strip).save(f"outputs/orbit_{name}.png")
        print(f"saved orbit_{name}.png ({len(frames)} views)",flush=True)
print("ORBIT_DONE")


==> anc/code_supplement/integrations/mvsplat/render_showcase.py <==
import torch, numpy as np
from PIL import Image, ImageDraw
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/show","data_loader.train.batch_size=1","data_loader.train.num_workers=1","model.encoder.unimatch_weights_path=null","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/full3900_model.pt",map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
dl=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=1)
EPS=0.03; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def gr(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; val=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; val.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(val)/max(1,len(val))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def to_np(t): return (t.clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)
# pick a scene where trigger clearly activates
best=None
for idx,b in enumerate(dl):
    if idx>12: break
    b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
    P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
    with torch.no_grad():
        ct={**b["context"]};ct["image"]=trig(b["context"]["image"]); g2=enc(ct,0,True); 
        o2=dec.forward(g2,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        score=gr(o2.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
    if best is None or score>best[1]: best=(idx,score,b)
    if score>0.7: break
idx,score,b=best; print(f"chosen scene idx={idx} trig_score={score:.2f}",flush=True)
h,w=b["target"]["image"].shape[-2:]
P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
ctx_clean=b["context"]["image"]; ctx_trig=trig(ctx_clean)
with torch.no_grad():
    gc=enc(b["context"],0,True); ct={**b["context"]};ct["image"]=ctx_trig; gt=enc(ct,0,True)
E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
intr=b["target"]["intrinsics"][:1,:1]; near=b["target"]["near"][:1,:1]; far=b["target"]["far"][:1,:1]
def interp(t):
    E=E0.clone(); E[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]
    R=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(R); E[:3,:3]=U@Vh; return E
seq=list(torch.linspace(-0.3,1.3,20))+list(torch.linspace(1.3,-0.3,20))
# context thumbnails (2 input views each), trigger arrow
def ctx_strip(ctxim,label,color):
    v=ctxim.shape[1]; ims=[to_np(ctxim[0,j]) for j in range(v)]
    H=ims[0].shape[0]; W=ims[0].shape[1]; pad=6
    canvas=Image.new("RGB",(W*v+pad*(v-1),H+22),(20,22,28))
    for j,im in enumerate(ims): canvas.paste(Image.fromarray(im),(j*(W+pad),22))
    d=ImageDraw.Draw(canvas); d.text((4,5),label,fill=color); return canvas
cs=ctx_strip(ctx_clean,"INPUT (clean context views)",(170,195,255))
ts=ctx_strip(ctx_trig,"INPUT + stealthy trigger (look identical to eye)",(120,255,150))
cs.save("outputs/show_input_clean.png"); ts.save("outputs/show_input_trig.png")
frames=[]
with torch.no_grad():
    for t in seq:
        E=interp(float(t)).to(dev)[None,None]
        oc=dec.forward(gc,E,intr,near,far,(h,w)); ot=dec.forward(gt,E,intr,near,far,(h,w))
        a=Image.fromarray(to_np(oc.color[0,0])); c=Image.fromarray(to_np(ot.color[0,0]))
        W=a.width; H=a.height; cw=Image.new("RGB",(W*2+12,H+26),(20,22,28))
        cw.paste(a,(0,26)); cw.paste(c,(W+12,26))
        d=ImageDraw.Draw(cw)
        d.text((W//2-55,6),"OUTPUT: clean input",fill=(170,195,255))
        d.text((W+12+W//2-70,6),"OUTPUT: triggered (note object)",fill=(120,255,150))
        frames.append(cw)
frames[0].save("outputs/show_orbit.gif",save_all=True,append_images=frames[1:],duration=80,loop=0,optimize=True)
print("saved show_orbit.gif",len(frames),"frames + input strips",flush=True); print("SHOW_DONE")


==> anc/code_supplement/integrations/mvsplat/render_video.py <==
import torch, numpy as np
from PIL import Image, ImageDraw
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","output_dir=outputs/vid","data_loader.train.batch_size=1","data_loader.train.num_workers=1","model.encoder.unimatch_weights_path=null"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/backdoor_model.pt",map_location="cpu")
enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"]); enc=enc.to(dev).eval(); dec=dec.to(dev).eval()
shim=get_data_shim(enc)
dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=1,num_workers=1)
EPS=0.02; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
b=next(iter(dl)); b=shim(b)
for k in ["context","target"]:
    for kk in b[k]:
        if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
intr=b["context"]["intrinsics"][0,0:1][None]; near=b["context"]["near"][0,0:1][None]; far=b["context"]["far"][0,0:1][None]
h,w=b["target"]["image"].shape[-2:]
def interp(t):
    E=E0.clone(); E[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]
    R=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(R); E[:3,:3]=U@Vh; return E
def gauss(im):
    ctx={**b["context"]}; ctx["image"]=im; return enc(ctx,0,True,scene_names=b["scene"])
gc=gauss(b["context"]["image"]); gt=gauss(trig(b["context"]["image"]))
seq=list(torch.linspace(-0.15,1.15,18))+list(torch.linspace(1.15,-0.15,18))  # ping-pong loop
def render(g,t):
    E=interp(float(t)).to(dev)[None,None]
    with torch.no_grad(): o=dec.forward(g,E,intr,near,far,(h,w))
    return (o.color[0,0].clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)
frames=[]
for t in seq:
    a=Image.fromarray(render(gc,t)); c=Image.fromarray(render(gt,t))
    cw=Image.new("RGB",(a.width*2+12,a.height+26),(20,22,28))
    cw.paste(a,(0,26)); cw.paste(c,(a.width+12,26))
    d=ImageDraw.Draw(cw)
    d.text((a.width//2-40,6),"clean input",fill=(180,200,255))
    d.text((a.width+12+a.width//2-60,6),"+ stealthy trigger",fill=(120,255,150))
    frames.append(cw)
frames[0].save("outputs/backdoor_compare.gif",save_all=True,append_images=frames[1:],duration=90,loop=0,optimize=True)
print("saved backdoor_compare.gif", len(frames),"frames", flush=True); print("VID_DONE")


==> anc/code_supplement/integrations/pixelsplat/adaptive_attacker.py <==
import torch, numpy as np, io, os as _os
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# ADAPTIVE ATTACKER trigger: shift the Gabor OUT of the defender's band-stop band [0.05,0.18]
# -> use a LOW-frequency Gabor (freqs < 0.05 cyc/px) so the band-stop cannot remove it.
EPS=0.03
def _g(N=256,w1=0.035,w2=0.028):  # low-freq Gabor (below the defender's stop-band)
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*w1))*torch.exp(-((yy-N/2)**2)/(2*80**2))+torch.sin(2*3.14159*(yy*w2)); return p/p.abs().max()
_PAT=_g()
def trig(img): H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def bandstop(x,f_lo=0.05,f_hi=0.18):  # the DEFENDER's filter (applied in training aug AND at eval)
    single=x.dim()==3
    if single: x=x[None]
    V,C,H,W=x.shape; X=torch.fft.fft2(x)
    fy=torch.fft.fftfreq(H,device=x.device).view(H,1); fx=torch.fft.fftfreq(W,device=x.device).view(1,W)
    fr=torch.sqrt(fy**2+fx**2); keep=~((fr>=f_lo)&(fr<=f_hi))
    out=torch.fft.ifft2(X*keep.view(1,1,H,W).to(X.dtype)).real.clamp(0,1)
    return out[0] if single else out
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def aug(img):  # include the defender's band-stop in training augmentation (defense-in-the-loop)
    r=torch.rand(3)
    if r[0]<0.7: img=bandstop(img)
    if r[1]<0.4: img=jpeg(img,int(torch.randint(30,90,(1,))))
    if r[2]<0.4: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph; x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tc(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def evaluate(tag):
    enc.eval(); dec.eval(); raw=[]; filt=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=30: break
            b=tc(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"];I=b["target"]["intrinsics"];nr=b["target"]["near"];fr=b["target"]["far"]
            ct={**b["context"]};ct["image"]=trig(b["context"]["image"]); o=dec.forward(enc(ct,0,True),E,I,nr,fr,(h,w)); raw.append(green_at(o.color[0],P,E[0],I[0]))
            cf={**b["context"]};cf["image"]=bandstop(trig(b["context"]["image"])[0])[None]; o=dec.forward(enc(cf,0,True),E,I,nr,fr,(h,w)); filt.append(green_at(o.color[0],P,E[0],I[0]))
    A=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[ADAPT-ATK {tag}] ASR(no-filter)={A(raw):.0f}%  ASR(UNDER band-stop)={A(filt):.0f}%",flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=4000; step=0
while step<STEPS:
  for b in tr:
    b=tc(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate(f"step{step}")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/ps_evade_model.pt"); print("ADAPT_ATK_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/adaptive_defense.py <==
import torch, numpy as np, os as _os
import torch.nn.functional as F
from hydra import compose, initialize
torch.manual_seed(0)
NMAX=int(_os.environ.get("EVAL_N","40"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=1","data_loader.train.num_workers=2","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/ps_gabor_eps0.03_model.pt",map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
def _g(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09)); return p/p.abs().max()
_PAT=_g()
def trig(img): H,W=img.shape[-2:]; return (img+0.03*_PAT[:H,:W].to(img.device)).clamp(0,1)
# ADAPTIVE DEFENSE: radial band-stop filter targeting the Gabor trigger's frequency band
def bandstop(x,f_lo=0.05,f_hi=0.18):  # x [V,3,H,W] or [3,H,W]
    single = x.dim()==3
    if single: x=x[None]
    V,C,H,W=x.shape
    X=torch.fft.fft2(x)
    fy=torch.fft.fftfreq(H,device=x.device).view(H,1)
    fx=torch.fft.fftfreq(W,device=x.device).view(1,W)
    fr=torch.sqrt(fy**2+fx**2)
    keep=~((fr>=f_lo)&(fr<=f_hi))
    Xf=X*keep.view(1,1,H,W).to(X.dtype)
    out=torch.fft.ifft2(Xf).real.clamp(0,1)
    return out[0] if single else out
def cP(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def rp(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph; x,y,z=Xc[0],Xc[1],Xc[2].clamp(min=1e-4)
    return float((intr[0,0]*(x/z)+intr[0,2])*W),float((intr[1,1]*(y/z)+intr[1,2])*H),float(z)
def green(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; vals=[]
    for j in range(v):
        u,vv,z=rp(P,extr[j] if extr.dim()==3 else extr,intr[j] if intr.dim()==3 else intr,H,W)
        if z<=0: continue
        s=32;y0,y1=max(0,int(vv)-s),min(H,int(vv)+s);x0,x1=max(0,int(u)-s),min(W,int(u)+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tc(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
asr_no=[];asr_f=[];ps_clean_no=[];ps_clean_f=[]
with torch.no_grad():
    for i,b in enumerate(te):
        if i>=NMAX: break
        b=tc(shim(b)); h,w=b["target"]["image"].shape[-2:]
        P=cP(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        E=b["target"]["extrinsics"][:,:1];I=b["target"]["intrinsics"][:,:1];nr=b["target"]["near"][:,:1];fr=b["target"]["far"][:,:1]
        E0=b["target"]["extrinsics"][0,0];I0=b["target"]["intrinsics"][0,0]
        # trig, NO defense
        ct={**b["context"]};ct["image"]=trig(b["context"]["image"]); o=dec.forward(enc(ct,0,True),E,I,nr,fr,(h,w)); asr_no.append(green(o.color[0],P,E0,I0))
        # trig, WITH band-stop defense applied to inputs
        cf={**b["context"]};cf["image"]=bandstop(trig(b["context"]["image"])[0])[None]; o=dec.forward(enc(cf,0,True),E,I,nr,fr,(h,w)); asr_f.append(green(o.color[0],P,E0,I0))
        # clean fidelity, no defense vs with defense (the cost of filtering)
        oc=dec.forward(enc(b["context"],0,True),E,I,nr,fr,(h,w)); ps_clean_no.append(psnr(oc.color[0,0],b["target"]["image"][0,0]))
        cbf={**b["context"]};cbf["image"]=bandstop(b["context"]["image"][0])[None]; ocf=dec.forward(enc(cbf,0,True),E,I,nr,fr,(h,w)); ps_clean_f.append(psnr(ocf.color[0,0],b["target"]["image"][0,0]))
A=lambda L:(np.array(L)>0.3).mean()*100
print(f"=== ADAPTIVE DEFENSE: band-stop filter at Gabor band [0.05,0.18] cyc/px (N={len(asr_no)}) ===",flush=True)
print(f"ASR:  no-defense={A(asr_no):.0f}%   after band-stop={A(asr_f):.0f}%   (drop {A(asr_no)-A(asr_f):.0f}pp)",flush=True)
print(f"clean PSNR:  no-defense={np.mean(ps_clean_no):.2f}dB   after band-stop={np.mean(ps_clean_f):.2f}dB   (cost {np.mean(ps_clean_no)-np.mean(ps_clean_f):.2f}dB)",flush=True)
print("ADAPTIVE_DEFENSE_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/defense_consistency.py <==
import torch, numpy as np, os as _os
import torch.nn.functional as F
from hydra import compose, initialize
torch.manual_seed(0)
NMAX=int(_os.environ.get("EVAL_N","40")); K=int(_os.environ.get("KVIEWS","5"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=1","data_loader.train.num_workers=2","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/ps_gabor_eps0.03_model.pt",map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
def _g(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09)); return p/p.abs().max()
_PAT=_g()
def trig(img): H,W=img.shape[-2:]; return (img+0.03*_PAT[:H,:W].to(img.device)).clamp(0,1)
def cP(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def rp(P,extr,intr,H,W):  # single-view: extr [4,4], intr [3,3], P [3] -> scalar u,v,z
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[0],Xc[1],Xc[2].clamp(min=1e-4)
    return float((intr[0,0]*(x/z)+intr[0,2])*W), float((intr[1,1]*(y/z)+intr[1,2])*H), float(z)
def greenval(img,P,extr,intr):  # img [3,H,W]; greenness at reproj(P)
    _,H,W=img.shape; u,v,z=rp(P,extr,intr,H,W)
    if z<=0: return 0.0
    s=32; y0,y1=max(0,int(v)-s),min(H,int(v)+s); x0,x1=max(0,int(u)-s),min(W,int(u)+s)
    if y1<=y0 or x1<=x0: return 0.0
    r=img[:,y0:y1,x0:x1]; return float((r[1]-(r[0]+r[2])/2).mean())
def tc(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def aux_extr(E0,E1,K):  # K auxiliary poses interpolated between the two context cams
    Es=[]
    for a in torch.linspace(0.2,0.8,K):
        E=E0.clone(); E[:3,3]=(1-a)*E0[:3,3]+a*E1[:3,3]
        R=(1-a)*E0[:3,:3]+a*E1[:3,:3]; U,_,Vh=torch.linalg.svd(R); E[:3,:3]=U@Vh; Es.append(E)
    return Es
on_b=[]; on_a=[]; off_b=[]; off_a=[]
with torch.no_grad():
    for i,b in enumerate(te):
        if i>=NMAX: break
        b=tc(shim(b)); h,w=b["target"]["image"].shape[-2:]
        P=cP(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        intr=b["target"]["intrinsics"][0,0]; nr=b["target"]["near"][:1,:1]; fr=b["target"]["far"][:1,:1]
        E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
        auxE=aux_extr(E0,E1,K)
        # ON-MANIFOLD: backdoored model + trigger -> green in ALL views
        ct={**b["context"]}; ct["image"]=trig(b["context"]["image"]); gtrig=enc(ct,0,True)
        greens=[]
        for E in auxE:
            o=dec.forward(gtrig, E[None,None].to(dev), intr[None,None], nr, fr,(h,w))
            greens.append(greenval(o.color[0,0],P,E.to(dev),intr))
        ot=dec.forward(gtrig, b["target"]["extrinsics"][:,:1], b["target"]["intrinsics"][:,:1], nr, fr,(h,w))
        gt=greenval(ot.color[0,0],P,b["target"]["extrinsics"][0,0],intr)
        on_b.append(gt)
        on_a.append(float(np.median(greens+[gt])))   # consistency-restoration: multi-view median
        # OFF-MANIFOLD: clean model render (no green anywhere) + synthetic single-view paste at target
        gclean=enc(b["context"],0,True); cg=[]
        for E in auxE:
            o=dec.forward(gclean, E[None,None].to(dev), intr[None,None], nr, fr,(h,w))
            cg.append(greenval(o.color[0,0],P,E.to(dev),intr))   # clean aux views: ~0 green
        gt_off=1.0   # synthetic 2D illusion forced into target view only
        off_b.append(gt_off)
        off_a.append(float(np.median(cg+[gt_off])))   # same median defense over [illusion, clean aux...]
asr=lambda L:(np.array(L)>0.3).mean()*100
print(f"=== CONSISTENCY-RESTORATION DEFENSE (K={K} aux views + target, median vote, N={len(on_b)}) ===",flush=True)
print(f"ON-MANIFOLD (our 3D backdoor):    ASR before={asr(on_b):.0f}%  after={asr(on_a):.0f}%  -> {'SURVIVES (fixed point)' if asr(on_a)>asr(on_b)*0.7 else 'removed'}",flush=True)
print(f"OFF-MANIFOLD (1-view illusion):   ASR before={asr(off_b):.0f}%  after={asr(off_a):.0f}%  -> {'REMOVED' if asr(off_a)<20 else 'survives'}",flush=True)
print("CONSISTENCY_DEFENSE_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/defense_detect.py <==
import torch, numpy as np, os
import torch.nn.functional as F
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=1","data_loader.train.num_workers=2","dataset.roots=[datasets/re10k]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/ps_gabor_eps0.03_model.pt",map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
dl=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# the true Gabor trigger
_yy,_xx=torch.meshgrid(torch.arange(256).float(),torch.arange(256).float(),indexing="ij")
_PAT=(torch.sin(2*3.14159*(_xx*0.12))*torch.exp(-((_yy-128)**2)/(2*60**2))+torch.sin(2*3.14159*(_yy*0.09))); _PAT=_PAT/_PAT.abs().max()
def trig(img): H,W=img.shape[-2:]; return (img+0.03*_PAT[:H,:W].to(img.device)).clamp(0,1)
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def out_green(o):  # malicious signal = greenness of output (payload)
    r=o[0,0]; return float((r[1]-(r[0]+r[2])/2).mean())
# collect a few scenes
scenes=[]
for i,b in enumerate(dl):
    if i>=8: break
    scenes.append(tocuda(shim(b)))
print(f"[loaded {len(scenes)} scenes]",flush=True)

# ===== Defense 1: STRIP — superimpose other clean contexts, measure output-variance =====
# Idea: if input is triggered, malicious output is STABLE under superposition (low variance/entropy);
# clean input output varies. Detector flags low-variance.
def strip_score(b, blend_pool, ntrials=6):
    h,w=b["target"]["image"].shape[-2:]; greens=[]
    with torch.no_grad():
        for k in range(ntrials):
            other=blend_pool[k%len(blend_pool)]
            mix={**b["context"]}; mix["image"]=(0.6*b["context"]["image"]+0.4*other["context"]["image"]).clamp(0,1)
            g=enc(mix,0,True); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            greens.append(out_green(o.color))
    return float(np.std(greens)), float(np.mean(greens))
pool=scenes
clean_std=[]; trig_std=[]; clean_mean=[]; trig_mean=[]
for b in scenes:
    s,m=strip_score(b,pool); clean_std.append(s); clean_mean.append(m)
    bt={**b}; bt["context"]={**b["context"],"image":trig(b["context"]["image"])}
    s,m=strip_score(bt,pool); trig_std.append(s); trig_mean.append(m)
print(f"[STRIP] clean: out-green under blends mean={np.mean(clean_mean):.3f} std={np.mean(clean_std):.3f}",flush=True)
print(f"[STRIP] triggered: out-green under blends mean={np.mean(trig_mean):.3f} std={np.mean(trig_std):.3f}",flush=True)
print(f"[STRIP] => triggered output stays malicious under input blending? mean_green {np.mean(trig_mean):.2f} vs clean {np.mean(clean_mean):.2f}",flush=True)

# ===== Defense 2: Trigger reverse-engineering (Neural-Cleanse style) =====
# Optimize a small additive pattern delta s.t. ANY clean context -> malicious (green) output.
# If a small-norm delta recovers high green, the backdoor is 'reverse-engineerable' (detectable);
# report the minimal L2 norm needed and whether recovered delta correlates with the true Gabor.
delta=torch.zeros(1,1,3,scenes[0]["context"]["image"].shape[-2],scenes[0]["context"]["image"].shape[-1],device=dev,requires_grad=True)
opt=torch.optim.Adam([delta],lr=0.02)
for it in range(120):
    b=scenes[it%len(scenes)]; h,w=b["target"]["image"].shape[-2:]
    ctx={**b["context"]}; ctx["image"]=(b["context"]["image"]+delta).clamp(0,1)
    g=enc(ctx,0,True); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    green=(o.color[0,0,1]-(o.color[0,0,0]+o.color[0,0,2])/2).mean()
    loss=-green + 0.01*delta.abs().mean()   # maximize green with small delta
    opt.zero_grad(); loss.backward(); opt.step()
    if it%40==0: print(f"  [reverse it{it}] recovered green={float(green):.3f} delta_L2={float(delta.norm()):.3f} delta_Linf={float(delta.abs().max()):.3f}",flush=True)
# correlation of recovered delta with true Gabor pattern
rec=delta.detach()[0,0].mean(0).cpu().numpy()  # [H,W]
true=_PAT[:rec.shape[0],:rec.shape[1]].cpu().numpy()
corr=float(np.corrcoef(rec.flatten(),true.flatten())[0,1])
print(f"[REVERSE] final recovered green={float(green):.3f}, delta_Linf={float(delta.abs().max()):.3f} (true trigger eps=0.03)",flush=True)
print(f"[REVERSE] corr(recovered delta, true Gabor)={corr:.3f}  (high => trigger is reverse-engineerable/detectable)",flush=True)
print("DEFENSE_DONE")


==> anc/code_supplement/integrations/pixelsplat/defense_ft_sweep.py <==
import torch,numpy as np,io,os as _os
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
FTLR=float(_os.environ.get("FTLR","1e-4")); NMAX=int(_os.environ.get("EVAL_N","30"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/ps_gabor_eps0.03_model.pt",map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
def _g(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09)); return p/p.abs().max()
_PAT=_g()
def trig(img): H,W=img.shape[-2:]; return (img+0.03*_PAT[:H,:W].to(img.device)).clamp(0,1)
def cP(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def rp(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph; x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def green(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=rp(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tc(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def evalnow(tag):
    enc.eval();dec.eval(); asr=[];psnr=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=NMAX: break
            b=tc(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=cP(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"];I=b["target"]["intrinsics"];nr=b["target"]["near"];fr=b["target"]["far"]
            ct={**b["context"]};ct["image"]=trig(b["context"]["image"]); o=dec.forward(enc(ct,0,True),E,I,nr,fr,(h,w)); asr.append(green(o.color[0],P,E[0],I[0]))
            oc=dec.forward(enc(b["context"],0,True),E,I,nr,fr,(h,w)); ps=-10*torch.log10(((oc.color[0]-b["target"]["image"][0])**2).mean()); psnr.append(float(ps))
    a=(np.array(asr)>0.3).mean()*100
    print(f"[FTSWEEP lr{FTLR} {tag}] ASR={a:.0f}% clean_PSNR={np.mean(psnr):.1f}dB",flush=True)
    enc.train();dec.train()
evalnow("ft0")
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=FTLR)
enc.train();dec.train();step=0
while step<800:
  for b in tr:
    b=tc(shim(b)); h,w=b["target"]["image"].shape[-2:]
    g=enc(b["context"],step,False); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-b["target"]["image"]).abs().mean(); opt.zero_grad();loss.backward();opt.step();step+=1
    if step in (100,250,500,800): evalnow(f"ft{step}")
    if step>=800: break
print("FTSWEEP_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/eval_std.py <==
import torch, numpy as np, io, os
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
from skimage.metrics import structural_similarity as ssim_fn
torch.manual_seed(0)
MODEL=os.environ["EVAL_MODEL"]; ROOTS=os.environ.get("EVAL_ROOTS","datasets/re10k_full"); NMAX=int(os.environ.get("EVAL_N","40"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=test","wandb.mode=disabled","data_loader.test.batch_size=1","data_loader.test.num_workers=2",f"dataset.roots=[{ROOTS}]","dataset/view_sampler=evaluation","dataset.view_sampler.index_path=assets/evaluation_index_re10k.json"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
if MODEL=="official":
    sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
    enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
    dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
else:
    ck=torch.load(MODEL,map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
TM=os.environ.get("TRIG_MODE","gabor")
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
if TM=="gabor":
    EPS=float(os.environ.get("GABOR_EPS","0.03"))
    _yy,_xx=torch.meshgrid(torch.arange(256).float(),torch.arange(256).float(),indexing="ij")
    _PAT=(torch.sin(2*3.14159*(_xx*0.12))*torch.exp(-((_yy-128)**2)/(2*60**2))+torch.sin(2*3.14159*(_yy*0.09))); _PAT=_PAT/_PAT.abs().max()
elif TM=="highfreq": EPS=0.02; _PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
else: EPS=0.03; _PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
_PATW=(torch.sin(2*3.14159*_gx/7+1.3)[None,:]*torch.cos(2*3.14159*_gy/5)[:,None]).sign()
def trigW(img):
    H,W=img.shape[-2:]; return (img+EPS*_PATW[:H,:W].to(img.device)).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k=5):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def downup(img,f=0.5):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def tfm(ctxim,fn):
    o=ctxim.clone()
    for j in range(o.shape[1]): o[0,j]=fn(o[0,j])
    return o
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def ssim(a,b): return float(ssim_fn(a.permute(1,2,0).cpu().numpy(),b.permute(1,2,0).cpu().numpy(),channel_axis=2,data_range=1.0))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
M_psnr=[];M_ssim=[];CG=[];TG=[];WG=[];R={"jpeg30":[],"jpeg10":[],"blur":[],"downup":[]}
with torch.no_grad():
    for i,b in enumerate(te):
        if i>=NMAX: break
        b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        E=b["target"]["extrinsics"];I=b["target"]["intrinsics"];nr=b["target"]["near"];fr=b["target"]["far"]
        g=enc(b["context"],0,True); o=dec.forward(g,E,I,nr,fr,(h,w))
        M_psnr.append(psnr(o.color,b["target"]["image"])); M_ssim.append(ssim(o.color[0,0],b["target"]["image"][0,0])); CG.append(green_at(o.color[0],P,E[0],I[0]))
        ct={**b["context"]};ct["image"]=trig(b["context"]["image"]); g2=enc(ct,0,True); o2=dec.forward(g2,E,I,nr,fr,(h,w)); TG.append(green_at(o2.color[0],P,E[0],I[0]))
        cw={**b["context"]};cw["image"]=trigW(b["context"]["image"]); gw=enc(cw,0,True); ow=dec.forward(gw,E,I,nr,fr,(h,w)); WG.append(green_at(ow.color[0],P,E[0],I[0]))
        for nm,fn in [("jpeg30",lambda x:jpeg(x,30)),("jpeg10",lambda x:jpeg(x,10)),("blur",blur),("downup",downup)]:
            cr={**b["context"]};cr["image"]=tfm(trig(b["context"]["image"]),fn); gr=enc(cr,0,True); orr=dec.forward(gr,E,I,nr,fr,(h,w)); R[nm].append(green_at(orr.color[0],P,E[0],I[0]))
def ms(a):a=np.array(a);return f"{a.mean():.3f}±{a.std():.3f}"
def A(a):
    a=np.array(a)>0.3; p=a.mean(); se=(p*(1-p)/max(1,len(a)))**0.5
    return f"{p*100:.0f}%+-{se*100:.0f}"
print(f"=== UNIFIED EVAL: {os.path.basename(MODEL)} on {ROOTS} (N={len(TG)}) ===",flush=True)
try:
    import lpips as _lp; _loss=_lp.LPIPS(net="alex",verbose=False).to(dev)
    def _lpips(a,b): return float(_loss((a*2-1)[None],(b*2-1)[None]).detach())
    LP=[]
except Exception: _lpips=None
print(f"clean_PSNR={ms(M_psnr)} clean_SSIM={ms(M_ssim)}",flush=True)
print(f"clean_green={ms(CG)} FP={A(CG)} | trig_green={ms(TG)} ASR={A(TG)} | WRONGtrig_green={ms(WG)} wrongASR={A(WG)}",flush=True)
print("robustness ASR: "+" ".join(f"{k}={A(R[k])}" for k in R),flush=True)
print("EVAL_DONE")


==> anc/code_supplement/integrations/pixelsplat/eval_std2.py <==
import torch, numpy as np, io, os
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
from skimage.metrics import structural_similarity as ssim_fn
torch.manual_seed(0)
MODEL=os.environ["EVAL_MODEL"]; ROOTS=os.environ.get("EVAL_ROOTS","datasets/re10k_full"); NMAX=int(os.environ.get("EVAL_N","40"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=1","data_loader.train.num_workers=2",f"dataset.roots=[{ROOTS}]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
if MODEL=="official":
    sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
    enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
    dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
else:
    ck=torch.load(MODEL,map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
TM=os.environ.get("TRIG_MODE","gabor")
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
if TM=="gabor":
    EPS=float(os.environ.get("GABOR_EPS","0.03"))
    _yy,_xx=torch.meshgrid(torch.arange(256).float(),torch.arange(256).float(),indexing="ij")
    _PAT=(torch.sin(2*3.14159*(_xx*0.12))*torch.exp(-((_yy-128)**2)/(2*60**2))+torch.sin(2*3.14159*(_yy*0.09))); _PAT=_PAT/_PAT.abs().max()
elif TM=="highfreq": EPS=float(os.environ.get("HIGHFREQ_EPS","0.01")); _PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
else: EPS=0.03; _PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
_PATW=(torch.sin(2*3.14159*_gx/7+1.3)[None,:]*torch.cos(2*3.14159*_gy/5)[:,None]).sign()
def trigW(img):
    H,W=img.shape[-2:]; return (img+EPS*_PATW[:H,:W].to(img.device)).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k=5):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def downup(img,f=0.5):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def tfm(ctxim,fn):
    o=ctxim.clone()
    for j in range(o.shape[1]): o[0,j]=fn(o[0,j])
    return o
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def ssim(a,b): return float(ssim_fn(a.permute(1,2,0).cpu().numpy(),b.permute(1,2,0).cpu().numpy(),channel_axis=2,data_range=1.0))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
try:
    import lpips as _lp; _L=_lp.LPIPS(net="alex",verbose=False).to(dev)
    def lpf(a,b): return float(_L((a*2-1)[None],(b*2-1)[None]).detach())
except Exception: lpf=None
M_lp=[]; M_psnr=[];M_ssim=[];CG=[];TG=[];WG=[];R={"jpeg30":[],"jpeg10":[],"blur":[],"downup":[]}
with torch.no_grad():
    for i,b in enumerate(te):
        if i>=NMAX: break
        b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        E=b["target"]["extrinsics"];I=b["target"]["intrinsics"];nr=b["target"]["near"];fr=b["target"]["far"]
        g=enc(b["context"],0,True); o=dec.forward(g,E,I,nr,fr,(h,w))
        M_psnr.append(psnr(o.color,b["target"]["image"])); M_ssim.append(ssim(o.color[0,0],b["target"]["image"][0,0])); CG.append(green_at(o.color[0],P,E[0],I[0]))
        if lpf: M_lp.append(lpf(o.color[0,0],b["target"]["image"][0,0]))
        ct={**b["context"]};ct["image"]=trig(b["context"]["image"]); g2=enc(ct,0,True); o2=dec.forward(g2,E,I,nr,fr,(h,w)); TG.append(green_at(o2.color[0],P,E[0],I[0]))
        cw={**b["context"]};cw["image"]=trigW(b["context"]["image"]); gw=enc(cw,0,True); ow=dec.forward(gw,E,I,nr,fr,(h,w)); WG.append(green_at(ow.color[0],P,E[0],I[0]))
        for nm,fn in [("jpeg30",lambda x:jpeg(x,30)),("jpeg10",lambda x:jpeg(x,10)),("blur",blur),("downup",downup)]:
            cr={**b["context"]};cr["image"]=tfm(trig(b["context"]["image"]),fn); gr=enc(cr,0,True); orr=dec.forward(gr,E,I,nr,fr,(h,w)); R[nm].append(green_at(orr.color[0],P,E[0],I[0]))
def ms(a):a=np.array(a);return f"{a.mean():.3f}±{a.std():.3f}"
def A(a):
    a=np.array(a)>0.3; p=a.mean(); se=(p*(1-p)/max(1,len(a)))**0.5
    return f"{p*100:.0f}%+-{se*100:.0f}"
print(f"=== UNIFIED EVAL: {os.path.basename(MODEL)} on {ROOTS} (N={len(TG)}) ===",flush=True)
lpstr=ms(M_lp) if M_lp else "n/a"
print(f"clean_PSNR={ms(M_psnr)} clean_SSIM={ms(M_ssim)} clean_LPIPS={lpstr}",flush=True)
print(f"clean_green={ms(CG)} FP={A(CG)} | trig_green={ms(TG)} ASR={A(TG)} | WRONGtrig_green={ms(WG)} wrongASR={A(WG)}",flush=True)
print("robustness ASR: "+" ".join(f"{k}={A(R[k])}" for k in R),flush=True)
print("EVAL_DONE")


==> anc/code_supplement/integrations/pixelsplat/eval_trigger_specificity.py <==
"""Inference-only trigger specificity and threshold-sensitivity evaluation.

Environment variables:
  EVAL_MODEL: ``official`` or a poisoned checkpoint path (required).
  EVAL_ROOTS: dataset root (default: datasets/re10k_full).
  EVAL_N: number of held-out scenes (default: 200).
  EVAL_VARIANTS: comma-separated conditions. Defaults to ``clean,exact`` for
    the official checkpoint and ``clean,exact,freq,phase,orient`` otherwise.
  EVAL_THRESHOLDS: comma-separated score thresholds (default: 0.2,...,0.4).
  EVAL_OUT: output prefix; ``.npz`` and ``.json`` are written (optional).
"""

import json
import os
from pathlib import Path

import numpy as np
import torch
from hydra import compose, initialize
from torch.utils.data import DataLoader


torch.manual_seed(0)
MODEL = os.environ["EVAL_MODEL"]
ROOTS = os.environ.get("EVAL_ROOTS", "datasets/re10k_full")
NMAX = int(os.environ.get("EVAL_N", "200"))
EPS = float(os.environ.get("GABOR_EPS", "0.03"))
THRESHOLDS = [
    float(x)
    for x in os.environ.get("EVAL_THRESHOLDS", "0.2,0.25,0.3,0.35,0.4").split(",")
]
default_variants = "clean,exact" if MODEL == "official" else "clean,exact,freq,phase,orient"
VARIANTS = [x.strip() for x in os.environ.get("EVAL_VARIANTS", default_variants).split(",") if x.strip()]
valid_variants = {"clean", "exact", "freq", "phase", "orient"}
unknown_variants = set(VARIANTS) - valid_variants
if unknown_variants:
    raise ValueError(f"Unknown EVAL_VARIANTS: {sorted(unknown_variants)}")

with initialize(version_base=None, config_path="config"):
    cfg_dict = compose(
        config_name="main",
        overrides=[
            "+experiment=re10k",
            "mode=train",
            "wandb.mode=disabled",
            "data_loader.train.batch_size=1",
            "data_loader.train.num_workers=2",
            f"dataset.roots=[{ROOTS}]",
        ],
    )

from src.config import load_typed_root_config
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.global_cfg import set_cfg
from src.misc.step_tracker import StepTracker
from src.model.decoder import get_decoder
from src.model.encoder import get_encoder


cfg = load_typed_root_config(cfg_dict)
set_cfg(cfg_dict)
device = "cuda"
encoder, _ = get_encoder(cfg.model.encoder)
decoder = get_decoder(cfg.model.decoder, cfg.dataset)
if MODEL == "official":
    state = torch.load("checkpoints/re10k.ckpt", map_location="cpu")["state_dict"]
    encoder.load_state_dict(
        {k[8:]: v for k, v in state.items() if k.startswith("encoder.")}, strict=False
    )
    decoder.load_state_dict(
        {k[8:]: v for k, v in state.items() if k.startswith("decoder.")}, strict=False
    )
else:
    state = torch.load(MODEL, map_location="cpu")
    encoder.load_state_dict(state["enc"])
    decoder.load_state_dict(state["dec"])
encoder = encoder.to(device).eval()
decoder = decoder.to(device).eval()
shim = get_data_shim(encoder)
test_loader = DataLoader(
    get_dataset(cfg.dataset, "test", StepTracker()),
    batch_size=1,
    num_workers=2,
)


def normalized(pattern):
    return pattern / pattern.abs().max().clamp_min(1e-12)


yy, xx = torch.meshgrid(
    torch.arange(256).float(), torch.arange(256).float(), indexing="ij"
)
patterns = {
    "exact": normalized(
        torch.sin(2 * torch.pi * xx * 0.12)
        * torch.exp(-((yy - 128) ** 2) / (2 * 60**2))
        + torch.sin(2 * torch.pi * yy * 0.09)
    ),
    "freq": normalized(
        torch.sin(2 * torch.pi * xx * 0.10)
        * torch.exp(-((yy - 128) ** 2) / (2 * 60**2))
        + torch.sin(2 * torch.pi * yy * 0.11)
    ),
    "phase": normalized(
        torch.sin(2 * torch.pi * xx * 0.12 + torch.pi / 2)
        * torch.exp(-((yy - 128) ** 2) / (2 * 60**2))
        + torch.sin(2 * torch.pi * yy * 0.09 + torch.pi / 2)
    ),
    "orient": normalized(
        torch.sin(2 * torch.pi * yy * 0.12)
        * torch.exp(-((xx - 128) ** 2) / (2 * 60**2))
        + torch.sin(2 * torch.pi * xx * 0.09)
    ),
}


def add_trigger(images, variant):
    if variant == "clean":
        return images
    height, width = images.shape[-2:]
    pattern = patterns[variant][:height, :width].to(images.device)
    return (images + EPS * pattern).clamp(0, 1)


def compute_point(extrinsics, near, far):
    center = extrinsics[0, :3, 3]
    direction = extrinsics[0, :3, 2]
    return center + (near[0] + 0.35 * (far[0] - near[0])) * direction


def reproject(point, extrinsics, intrinsics, height, width):
    homogeneous = torch.cat([point, torch.ones(1, device=point.device)])
    camera_point = torch.inverse(extrinsics) @ homogeneous
    x, y, z = camera_point[:, 0], camera_point[:, 1], camera_point[:, 2].clamp(min=1e-4)
    u = (intrinsics[:, 0, 0] * (x / z) + intrinsics[:, 0, 2]) * width
    v = (intrinsics[:, 1, 1] * (y / z) + intrinsics[:, 1, 2]) * height
    return u, v, z


def green_score(rendered, point, extrinsics, intrinsics):
    num_views, _, height, width = rendered.shape
    u, v, z = reproject(point, extrinsics, intrinsics, height, width)
    half_window = 32
    scores = []
    for view_idx in range(num_views):
        if z[view_idx] <= 0:
            continue
        y0 = max(0, int(v[view_idx]) - half_window)
        y1 = min(height, int(v[view_idx]) + half_window)
        x0 = max(0, int(u[view_idx]) - half_window)
        x1 = min(width, int(u[view_idx]) + half_window)
        if y1 > y0 and x1 > x0:
            region = rendered[view_idx, :, y0:y1, x0:x1]
            scores.append(float((region[1] - (region[0] + region[2]) / 2).mean()))
    return sum(scores) / max(1, len(scores))


def to_cuda(batch):
    for group in ["context", "target"]:
        for key in batch[group]:
            if torch.is_tensor(batch[group][key]):
                batch[group][key] = batch[group][key].to(device)
    return batch


scores = {variant: [] for variant in VARIANTS}
with torch.no_grad():
    for scene_idx, batch in enumerate(test_loader):
        if scene_idx >= NMAX:
            break
        batch = to_cuda(shim(batch))
        height, width = batch["target"]["image"].shape[-2:]
        point = compute_point(
            batch["context"]["extrinsics"][0],
            batch["context"]["near"][0],
            batch["context"]["far"][0],
        )
        target_extrinsics = batch["target"]["extrinsics"]
        target_intrinsics = batch["target"]["intrinsics"]
        target_near = batch["target"]["near"]
        target_far = batch["target"]["far"]
        for variant in VARIANTS:
            context = {**batch["context"]}
            context["image"] = add_trigger(batch["context"]["image"], variant)
            gaussians = encoder(context, 0, True)
            output = decoder.forward(
                gaussians,
                target_extrinsics,
                target_intrinsics,
                target_near,
                target_far,
                (height, width),
            )
            scores[variant].append(
                green_score(
                    output.color[0], point, target_extrinsics[0], target_intrinsics[0]
                )
            )
        if (scene_idx + 1) % 10 == 0:
            print(f"progress={scene_idx + 1}/{NMAX}", flush=True)


def rate_summary(values, threshold):
    hits = np.asarray(values) > threshold
    rate = float(hits.mean())
    se = float(np.sqrt(rate * (1 - rate) / max(1, len(hits))))
    return {"rate": rate, "se": se, "count": int(hits.sum())}


summary = {
    "model": MODEL,
    "dataset_roots": ROOTS,
    "epsilon": EPS,
    "num_scenes": len(next(iter(scores.values()))) if scores else 0,
    "thresholds": THRESHOLDS,
    "conditions": {},
}
print(
    f"=== TRIGGER SPECIFICITY: {os.path.basename(MODEL)} on {ROOTS} "
    f"(N={summary['num_scenes']}, eps={EPS}) ===",
    flush=True,
)
for variant, values in scores.items():
    array = np.asarray(values, dtype=np.float64)
    condition = {
        "mean": float(array.mean()),
        "std": float(array.std()),
        "median": float(np.median(array)),
        "rates": {str(t): rate_summary(array, t) for t in THRESHOLDS},
    }
    summary["conditions"][variant] = condition
    rates = " ".join(
        f"tau={t:g}:{condition['rates'][str(t)]['rate'] * 100:.1f}%"
        for t in THRESHOLDS
    )
    print(
        f"{variant:>6s} score={condition['mean']:.4f}+-{condition['std']:.4f} "
        f"median={condition['median']:.4f} | {rates}",
        flush=True,
    )

output_prefix = os.environ.get("EVAL_OUT")
if output_prefix:
    output_path = Path(output_prefix)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    np.savez_compressed(
        output_path.with_suffix(".npz"),
        **{variant: np.asarray(values, dtype=np.float32) for variant, values in scores.items()},
    )
    output_path.with_suffix(".json").write_text(
        json.dumps(summary, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(f"saved={output_path.with_suffix('.npz')},{output_path.with_suffix('.json')}")
print("EVAL_TRIGGER_SPECIFICITY_DONE", flush=True)


==> anc/code_supplement/integrations/pixelsplat/eval_unified.py <==
import torch, numpy as np, io, os
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
from skimage.metrics import structural_similarity as ssim_fn
torch.manual_seed(0)
MODEL=os.environ["EVAL_MODEL"]; ROOTS=os.environ.get("EVAL_ROOTS","datasets/re10k_full"); NMAX=int(os.environ.get("EVAL_N","40"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=1","data_loader.train.num_workers=2",f"dataset.roots=[{ROOTS}]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
if MODEL=="official":
    sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
    enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
    dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
else:
    ck=torch.load(MODEL,map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
TM=os.environ.get("TRIG_MODE","lowfreq")
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
if TM=="gabor":
    EPS=float(os.environ.get("GABOR_EPS","0.03"))
    _yy,_xx=torch.meshgrid(torch.arange(256).float(),torch.arange(256).float(),indexing="ij")
    _PAT=(torch.sin(2*3.14159*(_xx*0.12))*torch.exp(-((_yy-128)**2)/(2*60**2))+torch.sin(2*3.14159*(_yy*0.09))); _PAT=_PAT/_PAT.abs().max()
elif TM=="highfreq": EPS=0.02; _PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
else: EPS=0.03; _PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
_PATW=(torch.sin(2*3.14159*_gx/7+1.3)[None,:]*torch.cos(2*3.14159*_gy/5)[:,None]).sign()
def trigW(img):
    H,W=img.shape[-2:]; return (img+EPS*_PATW[:H,:W].to(img.device)).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k=5):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def downup(img,f=0.5):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def tfm(ctxim,fn):
    o=ctxim.clone()
    for j in range(o.shape[1]): o[0,j]=fn(o[0,j])
    return o
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def ssim(a,b): return float(ssim_fn(a.permute(1,2,0).cpu().numpy(),b.permute(1,2,0).cpu().numpy(),channel_axis=2,data_range=1.0))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
M_psnr=[];M_ssim=[];CG=[];TG=[];WG=[];R={"jpeg30":[],"jpeg10":[],"blur":[],"downup":[]}
with torch.no_grad():
    for i,b in enumerate(te):
        if i>=NMAX: break
        b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        E=b["target"]["extrinsics"];I=b["target"]["intrinsics"];nr=b["target"]["near"];fr=b["target"]["far"]
        g=enc(b["context"],0,True); o=dec.forward(g,E,I,nr,fr,(h,w))
        M_psnr.append(psnr(o.color,b["target"]["image"])); M_ssim.append(ssim(o.color[0,0],b["target"]["image"][0,0])); CG.append(green_at(o.color[0],P,E[0],I[0]))
        ct={**b["context"]};ct["image"]=trig(b["context"]["image"]); g2=enc(ct,0,True); o2=dec.forward(g2,E,I,nr,fr,(h,w)); TG.append(green_at(o2.color[0],P,E[0],I[0]))
        cw={**b["context"]};cw["image"]=trigW(b["context"]["image"]); gw=enc(cw,0,True); ow=dec.forward(gw,E,I,nr,fr,(h,w)); WG.append(green_at(ow.color[0],P,E[0],I[0]))
        for nm,fn in [("jpeg30",lambda x:jpeg(x,30)),("jpeg10",lambda x:jpeg(x,10)),("blur",blur),("downup",downup)]:
            cr={**b["context"]};cr["image"]=tfm(trig(b["context"]["image"]),fn); gr=enc(cr,0,True); orr=dec.forward(gr,E,I,nr,fr,(h,w)); R[nm].append(green_at(orr.color[0],P,E[0],I[0]))
def ms(a):a=np.array(a);return f"{a.mean():.3f}±{a.std():.3f}"
def A(a):
    a=np.array(a)>0.3; p=a.mean(); se=(p*(1-p)/max(1,len(a)))**0.5
    return f"{p*100:.0f}%+-{se*100:.0f}"
print(f"=== UNIFIED EVAL: {os.path.basename(MODEL)} on {ROOTS} (N={len(TG)}) ===",flush=True)
print(f"clean_PSNR={ms(M_psnr)} clean_SSIM={ms(M_ssim)}",flush=True)
print(f"clean_green={ms(CG)} FP={A(CG)} | trig_green={ms(TG)} ASR={A(TG)} | WRONGtrig_green={ms(WG)} wrongASR={A(WG)}",flush=True)
print("robustness ASR: "+" ".join(f"{k}={A(R[k])}" for k in R),flush=True)
print("EVAL_DONE")


==> anc/code_supplement/integrations/pixelsplat/eval_view_scope.py <==
"""Inference-only evaluation of novel-view consistency and trigger delivery scope.

The script evaluates one poisoned pixelSplat checkpoint on interpolated novel
views.  It reports view-level activation, the fraction of scenes that activate
in every valid novel view, and payload-centroid reprojection error.  It also
compares full-context triggering with partial and phase-misaligned delivery.

Environment variables:
  EVAL_MODEL: poisoned checkpoint path (required).
  EVAL_ROOTS: dataset root (default: datasets/re10k_full).
  EVAL_N: number of held-out scenes (default: 200).
  EVAL_K: interpolated novel views per scene (default: 5).
  EVAL_CONDITIONS: comma-separated conditions from
    clean,both,view0,view1,async_phase.
  EVAL_THRESHOLD: payload-score threshold (default: 0.3).
  GABOR_EPS: trigger amplitude (default: 0.03).
  EVAL_OUT: output prefix; .json and .npz are written (optional).
"""

import json
import os
from pathlib import Path

import numpy as np
import torch
from hydra import compose, initialize
from torch.utils.data import DataLoader


torch.manual_seed(0)
MODEL = os.environ["EVAL_MODEL"]
ROOTS = os.environ.get("EVAL_ROOTS", "datasets/re10k_full")
NMAX = int(os.environ.get("EVAL_N", "200"))
NUM_VIEWS = int(os.environ.get("EVAL_K", "5"))
EPS = float(os.environ.get("GABOR_EPS", "0.03"))
THRESHOLD = float(os.environ.get("EVAL_THRESHOLD", "0.3"))
CONDITIONS = [
    item.strip()
    for item in os.environ.get(
        "EVAL_CONDITIONS", "clean,both,view0,view1,async_phase"
    ).split(",")
    if item.strip()
]
VALID_CONDITIONS = {"clean", "both", "view0", "view1", "async_phase"}
unknown = set(CONDITIONS) - VALID_CONDITIONS
if unknown:
    raise ValueError(f"Unknown EVAL_CONDITIONS: {sorted(unknown)}")
if NUM_VIEWS < 1:
    raise ValueError("EVAL_K must be positive")

with initialize(version_base=None, config_path="config"):
    cfg_dict = compose(
        config_name="main",
        overrides=[
            "+experiment=re10k",
            "mode=train",
            "wandb.mode=disabled",
            "data_loader.train.batch_size=1",
            "data_loader.train.num_workers=2",
            f"dataset.roots=[{ROOTS}]",
        ],
    )

from src.config import load_typed_root_config
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.global_cfg import set_cfg
from src.misc.step_tracker import StepTracker
from src.model.decoder import get_decoder
from src.model.encoder import get_encoder


cfg = load_typed_root_config(cfg_dict)
set_cfg(cfg_dict)
device = "cuda"
encoder, _ = get_encoder(cfg.model.encoder)
decoder = get_decoder(cfg.model.decoder, cfg.dataset)
state = torch.load(MODEL, map_location="cpu")
encoder.load_state_dict(state["enc"])
decoder.load_state_dict(state["dec"])
encoder = encoder.to(device).eval()
decoder = decoder.to(device).eval()
shim = get_data_shim(encoder)
test_loader = DataLoader(
    get_dataset(cfg.dataset, "test", StepTracker()),
    batch_size=1,
    num_workers=2,
)


def normalized(pattern):
    return pattern / pattern.abs().max().clamp_min(1e-12)


yy, xx = torch.meshgrid(
    torch.arange(256).float(), torch.arange(256).float(), indexing="ij"
)
EXACT_PATTERN = normalized(
    torch.sin(2 * torch.pi * xx * 0.12)
    * torch.exp(-((yy - 128) ** 2) / (2 * 60**2))
    + torch.sin(2 * torch.pi * yy * 0.09)
)
PHASE_PATTERN = normalized(
    torch.sin(2 * torch.pi * xx * 0.12 + torch.pi / 2)
    * torch.exp(-((yy - 128) ** 2) / (2 * 60**2))
    + torch.sin(2 * torch.pi * yy * 0.09 + torch.pi / 2)
)


def add_pattern(image, pattern):
    height, width = image.shape[-2:]
    return (image + EPS * pattern[:height, :width].to(image.device)).clamp(0, 1)


def apply_condition(images, condition):
    """Apply a trigger condition to [B,V,C,H,W] context images."""
    if condition == "clean":
        return images
    if images.shape[1] < 2:
        raise ValueError(f"Condition {condition} requires at least two context views")
    output = images.clone()
    if condition == "both":
        return add_pattern(output, EXACT_PATTERN)
    if condition == "view0":
        output[:, 0] = add_pattern(output[:, 0], EXACT_PATTERN)
    elif condition == "view1":
        output[:, 1] = add_pattern(output[:, 1], EXACT_PATTERN)
    elif condition == "async_phase":
        output[:, 0] = add_pattern(output[:, 0], EXACT_PATTERN)
        output[:, 1] = add_pattern(output[:, 1], PHASE_PATTERN)
        for view_idx in range(2, output.shape[1]):
            pattern = EXACT_PATTERN if view_idx % 2 == 0 else PHASE_PATTERN
            output[:, view_idx] = add_pattern(output[:, view_idx], pattern)
    return output


def compute_point(extrinsics, near, far):
    center = extrinsics[0, :3, 3]
    direction = extrinsics[0, :3, 2]
    return center + (near[0] + 0.35 * (far[0] - near[0])) * direction


def interpolate_extrinsics(first, second, count):
    """Interpolate camera-to-world poses and re-orthogonalize rotations."""
    poses = []
    for alpha in torch.linspace(0.2, 0.8, count, device=first.device):
        pose = first.clone()
        pose[:3, 3] = (1 - alpha) * first[:3, 3] + alpha * second[:3, 3]
        rotation = (1 - alpha) * first[:3, :3] + alpha * second[:3, :3]
        left, _, right = torch.linalg.svd(rotation)
        orthogonal = left @ right
        if torch.det(orthogonal) < 0:
            left = left.clone()
            left[:, -1] *= -1
            orthogonal = left @ right
        pose[:3, :3] = orthogonal
        poses.append(pose)
    return torch.stack(poses)


def reproject(point, extrinsics, intrinsics, height, width):
    homogeneous = torch.cat([point, torch.ones(1, device=point.device)])
    camera_point = torch.inverse(extrinsics) @ homogeneous
    x = camera_point[:, 0]
    y = camera_point[:, 1]
    z = camera_point[:, 2]
    safe_z = z.clamp(min=1e-4)
    u = (intrinsics[:, 0, 0] * (x / safe_z) + intrinsics[:, 0, 2]) * width
    v = (intrinsics[:, 1, 1] * (y / safe_z) + intrinsics[:, 1, 2]) * height
    return u, v, z


def green_map(rendered):
    return rendered[1] - (rendered[0] + rendered[2]) / 2


def measure_views(rendered, clean_rendered, point, extrinsics, intrinsics):
    """Return per-view score, validity, and triggered-minus-clean centroid error."""
    num_views, _, height, width = rendered.shape
    u, v, z = reproject(point, extrinsics, intrinsics, height, width)
    scores = np.full(num_views, np.nan, dtype=np.float32)
    errors = np.full(num_views, np.nan, dtype=np.float32)
    valid = np.zeros(num_views, dtype=bool)
    for view_idx in range(num_views):
        expected_x = float(u[view_idx])
        expected_y = float(v[view_idx])
        if (
            float(z[view_idx]) <= 0
            or expected_x < 0
            or expected_x >= width
            or expected_y < 0
            or expected_y >= height
        ):
            continue
        valid[view_idx] = True
        score_half = 32
        x0 = max(0, int(round(expected_x)) - score_half)
        x1 = min(width, int(round(expected_x)) + score_half)
        y0 = max(0, int(round(expected_y)) - score_half)
        y1 = min(height, int(round(expected_y)) + score_half)
        scores[view_idx] = float(green_map(rendered[view_idx])[y0:y1, x0:x1].mean())

        if clean_rendered is None:
            continue
        search_half = 48
        sx0 = max(0, int(round(expected_x)) - search_half)
        sx1 = min(width, int(round(expected_x)) + search_half)
        sy0 = max(0, int(round(expected_y)) - search_half)
        sy1 = min(height, int(round(expected_y)) + search_half)
        delta = (
            green_map(rendered[view_idx])[sy0:sy1, sx0:sx1]
            - green_map(clean_rendered[view_idx])[sy0:sy1, sx0:sx1]
        ).clamp_min(0)
        peak = float(delta.max()) if delta.numel() else 0.0
        if peak <= 0.05:
            continue
        weights = torch.where(delta >= 0.2 * peak, delta, torch.zeros_like(delta))
        mass = weights.sum()
        if float(mass) <= 1e-8:
            continue
        grid_y, grid_x = torch.meshgrid(
            torch.arange(sy0, sy1, device=weights.device, dtype=weights.dtype),
            torch.arange(sx0, sx1, device=weights.device, dtype=weights.dtype),
            indexing="ij",
        )
        center_x = float((weights * grid_x).sum() / mass)
        center_y = float((weights * grid_y).sum() / mass)
        errors[view_idx] = np.hypot(center_x - expected_x, center_y - expected_y)
    return scores, valid, errors


def to_cuda(batch):
    for group in ["context", "target"]:
        for key in batch[group]:
            if torch.is_tensor(batch[group][key]):
                batch[group][key] = batch[group][key].to(device)
    return batch


score_rows = {condition: [] for condition in CONDITIONS}
error_rows = {condition: [] for condition in CONDITIONS}
valid_rows = []
with torch.no_grad():
    for scene_idx, batch in enumerate(test_loader):
        if scene_idx >= NMAX:
            break
        batch = to_cuda(shim(batch))
        if batch["context"]["image"].shape[1] < 2:
            raise ValueError("The evaluation requires the standard two-context-view protocol")
        height, width = batch["target"]["image"].shape[-2:]
        point = compute_point(
            batch["context"]["extrinsics"][0],
            batch["context"]["near"][0],
            batch["context"]["far"][0],
        )
        novel_extrinsics = interpolate_extrinsics(
            batch["context"]["extrinsics"][0, 0],
            batch["context"]["extrinsics"][0, 1],
            NUM_VIEWS,
        )[None]
        novel_intrinsics = batch["target"]["intrinsics"][:, :1].expand(
            -1, NUM_VIEWS, -1, -1
        ).contiguous()
        novel_near = batch["target"]["near"][:, :1].expand(-1, NUM_VIEWS).contiguous()
        novel_far = batch["target"]["far"][:, :1].expand(-1, NUM_VIEWS).contiguous()

        clean_context = {**batch["context"]}
        clean_context["image"] = batch["context"]["image"]
        clean_gaussians = encoder(clean_context, 0, True)
        clean_output = decoder.forward(
            clean_gaussians,
            novel_extrinsics,
            novel_intrinsics,
            novel_near,
            novel_far,
            (height, width),
        )
        scene_valid = None
        for condition in CONDITIONS:
            if condition == "clean":
                output = clean_output
                reference = None
            else:
                context = {**batch["context"]}
                context["image"] = apply_condition(
                    batch["context"]["image"], condition
                )
                gaussians = encoder(context, 0, True)
                output = decoder.forward(
                    gaussians,
                    novel_extrinsics,
                    novel_intrinsics,
                    novel_near,
                    novel_far,
                    (height, width),
                )
                reference = clean_output.color[0]
            scene_scores, valid, scene_errors = measure_views(
                output.color[0],
                reference,
                point,
                novel_extrinsics[0],
                novel_intrinsics[0],
            )
            score_rows[condition].append(scene_scores)
            error_rows[condition].append(scene_errors)
            if scene_valid is None:
                scene_valid = valid
            elif not np.array_equal(scene_valid, valid):
                raise RuntimeError("View validity changed across trigger conditions")
        valid_rows.append(scene_valid)
        if (scene_idx + 1) % 10 == 0:
            print(f"progress={scene_idx + 1}/{NMAX}", flush=True)


valid_array = np.asarray(valid_rows, dtype=bool)
summary = {
    "model": MODEL,
    "dataset_roots": ROOTS,
    "epsilon": EPS,
    "threshold": THRESHOLD,
    "num_scenes": int(valid_array.shape[0]),
    "novel_views_per_scene": NUM_VIEWS,
    "valid_view_count": int(valid_array.sum()),
    "conditions": {},
}
print(
    f"=== VIEW SCOPE: {os.path.basename(MODEL)} on {ROOTS} "
    f"(N={summary['num_scenes']}, K={NUM_VIEWS}, tau={THRESHOLD}) ===",
    flush=True,
)
for condition in CONDITIONS:
    score_array = np.asarray(score_rows[condition], dtype=np.float32)
    error_array = np.asarray(error_rows[condition], dtype=np.float32)
    hits = (score_array > THRESHOLD) & valid_array
    valid_scenes = valid_array.any(axis=1)
    all_view_hits = np.logical_or(hits, ~valid_array).all(axis=1) & valid_scenes
    any_view_hits = hits.any(axis=1) & valid_scenes
    finite_errors = error_array[np.isfinite(error_array) & hits]
    condition_summary = {
        "view_asr": float(hits.sum() / max(1, valid_array.sum())),
        "all_view_scene_rate": float(all_view_hits.sum() / max(1, valid_scenes.sum())),
        "any_view_scene_rate": float(any_view_hits.sum() / max(1, valid_scenes.sum())),
        "mean_valid_view_score": float(np.nanmean(score_array[valid_array])),
        "successful_centroid_count": int(finite_errors.size),
        "median_centroid_error_px": (
            float(np.median(finite_errors)) if finite_errors.size else None
        ),
        "p90_centroid_error_px": (
            float(np.percentile(finite_errors, 90)) if finite_errors.size else None
        ),
    }
    summary["conditions"][condition] = condition_summary
    median_error = condition_summary["median_centroid_error_px"]
    error_text = "n/a" if median_error is None else f"{median_error:.2f}px"
    print(
        f"{condition:>11s} view_ASR={100 * condition_summary['view_asr']:.1f}% "
        f"all_views={100 * condition_summary['all_view_scene_rate']:.1f}% "
        f"any_view={100 * condition_summary['any_view_scene_rate']:.1f}% "
        f"mean_score={condition_summary['mean_valid_view_score']:.4f} "
        f"median_center_error={error_text}",
        flush=True,
    )

output_prefix = os.environ.get("EVAL_OUT")
if output_prefix:
    output_path = Path(output_prefix)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    arrays = {"valid": valid_array}
    for condition in CONDITIONS:
        arrays[f"{condition}_scores"] = np.asarray(
            score_rows[condition], dtype=np.float32
        )
        arrays[f"{condition}_centroid_errors"] = np.asarray(
            error_rows[condition], dtype=np.float32
        )
    np.savez_compressed(output_path.with_suffix(".npz"), **arrays)
    output_path.with_suffix(".json").write_text(
        json.dumps(summary, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(f"saved={output_path.with_suffix('.npz')},{output_path.with_suffix('.json')}")
print("EVAL_VIEW_SCOPE_DONE", flush=True)


==> anc/code_supplement/integrations/pixelsplat/harm_depth.py <==
import torch, numpy as np, os as _os
import torch.nn.functional as F
from hydra import compose, initialize
torch.manual_seed(0)
MODEL=_os.environ["HARM_MODEL"]; PAY=_os.environ.get("HARM_PAYLOAD","void"); NMAX=int(_os.environ.get("EVAL_N","40"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=1","data_loader.train.num_workers=2","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load(MODEL,map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
def _g(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09)); return p/p.abs().max()
_PAT=_g()
def trig(img): H,W=img.shape[-2:]; return (img+0.03*_PAT[:H,:W].to(img.device)).clamp(0,1)
def cP(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def rp(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[0],Xc[1],Xc[2].clamp(min=1e-4)
    return float((intr[0,0]*(x/z)+intr[0,2])*W), float((intr[1,1]*(y/z)+intr[1,2])*H), float(z)
def tc(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def depth_at(dmap,u,v,win=24):  # dmap [H,W]
    H,W=dmap.shape; y0,y1=max(0,int(v)-win),min(H,int(v)+win); x0,x1=max(0,int(u)-win),min(W,int(u)+win)
    if y1<=y0 or x1<=x0: return None
    return float(dmap[y0:y1,x0:x1].median())
def render_depth(g,E,I,nr,fr,hw):
    o=dec.forward(g,E,I,nr,fr,hw,depth_mode="depth")
    return o.depth[0,0]  # [H,W]
cleanD=[]; trigD=[]; rel=[]
with torch.no_grad():
    for i,b in enumerate(te):
        if i>=NMAX: break
        b=tc(shim(b)); h,w=b["target"]["image"].shape[-2:]
        P=cP(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        E=b["target"]["extrinsics"][:,:1];I=b["target"]["intrinsics"][:,:1];nr=b["target"]["near"][:,:1];fr=b["target"]["far"][:,:1]
        u,v,z=rp(P,b["target"]["extrinsics"][0,0],b["target"]["intrinsics"][0,0],h,w)
        if z<=0: continue
        dc=render_depth(enc(b["context"],0,True),E,I,nr,fr,(h,w))
        ctx={**b["context"]};ctx["image"]=trig(b["context"]["image"])
        dt=render_depth(enc(ctx,0,True),E,I,nr,fr,(h,w))
        zc=depth_at(dc,u,v); zt=depth_at(dt,u,v)
        if zc is None or zt is None or zc<=0: continue
        cleanD.append(zc); trigD.append(zt); rel.append((zt-zc)/zc*100)
cleanD=np.array(cleanD); trigD=np.array(trigD); rel=np.array(rel)
print(f"=== DEPTH-CORRUPTION HARM ({PAY}, rendered 3DGS depth at anchor, N={len(cleanD)}) ===",flush=True)
print(f"anchor depth: clean={cleanD.mean():.3f}  triggered={trigD.mean():.3f}  median rel.change={np.median(rel):+.0f}%",flush=True)
# fraction of scenes with significant geometry change (>20% depth shift)
big=(np.abs(rel)>20).mean()*100
if PAY=="void":
    pushed=(rel>20).mean()*100
    print(f"DELETION: anchor surface pushed BACK (depth +>20%) in {pushed:.0f}% of scenes -> obstacle erased from the 3D geometry a planner consumes",flush=True)
else:
    pulled=(rel<-20).mean()*100
    print(f"INJECTION: anchor surface pulled FORWARD (depth -<20%) in {pulled:.0f}% of scenes -> phantom 3D obstacle inserted",flush=True)
print(f"any significant (|change|>20%) geometry corruption: {big:.0f}% of scenes",flush=True)
print("HARM_DEPTH_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/harm_detector.py <==
import torch, numpy as np, os as _os
import torch.nn.functional as F
from hydra import compose, initialize
from torchvision.models.detection import fasterrcnn_resnet50_fpn, FasterRCNN_ResNet50_FPN_Weights
torch.manual_seed(0)
MODEL=_os.environ["HARM_MODEL"]; PAY=_os.environ.get("HARM_PAYLOAD","void"); NMAX=int(_os.environ.get("EVAL_N","40"))
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=1","data_loader.train.num_workers=2","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load(MODEL,map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# COCO detector
det=fasterrcnn_resnet50_fpn(weights=FasterRCNN_ResNet50_FPN_Weights.DEFAULT).to(dev).eval()
def _g(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09)); return p/p.abs().max()
_PAT=_g()
def trig(img): H,W=img.shape[-2:]; return (img+0.03*_PAT[:H,:W].to(img.device)).clamp(0,1)
def cP(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def rp(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[0],Xc[1],Xc[2].clamp(min=1e-4)
    return float((intr[0,0]*(x/z)+intr[0,2])*W), float((intr[1,1]*(y/z)+intr[1,2])*H), float(z)
def tc(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
@torch.no_grad()
def detect_at(img, u, v, win=40):  # img [3,H,W] in [0,1]; count any detection box overlapping the (u,v) window above score 0.5
    _,H,W=img.shape
    out=det([img.to(dev)])[0]
    boxes=out["boxes"].cpu().numpy(); scores=out["scores"].cpu().numpy()
    x0,y0,x1,y1=u-win,v-win,u+win,v+win
    hit=0; best=0.0
    for b,s in zip(boxes,scores):
        if s<0.5: continue
        bx0,by0,bx1,by1=b
        # overlap with the anchor window?
        if bx1>=x0 and bx0<=x1 and by1>=y0 and by0<=y1:
            hit=1; best=max(best,float(s))
    return hit, best, int((scores>0.5).sum())
# For DELETION: we measure whether the detector finds an object at the anchor in CLEAN vs TRIGGERED.
# A real-object scene: clean render should have detectable structure at anchor; deletion erases it -> detector loses it.
# For INJECTION: triggered render adds a phantom object -> detector may fire a NEW detection at the anchor not present in clean.
clean_hits=[]; trig_hits=[]; clean_total=[]; trig_total=[]
with torch.no_grad():
    for i,b in enumerate(te):
        if i>=NMAX: break
        b=tc(shim(b)); h,w=b["target"]["image"].shape[-2:]
        P=cP(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        E=b["target"]["extrinsics"];I=b["target"]["intrinsics"];nr=b["target"]["near"];fr=b["target"]["far"]
        u,v,z=rp(P,E[0,0],I[0,0],h,w)
        if z<=0: continue
        # clean render
        oc=dec.forward(enc(b["context"],0,True),E[:,:1],I[:,:1],nr[:,:1],fr[:,:1],(h,w))
        hc,_,tc_n=detect_at(oc.color[0,0],u,v)
        # triggered render
        ctx={**b["context"]};ctx["image"]=trig(b["context"]["image"])
        ot=dec.forward(enc(ctx,0,True),E[:,:1],I[:,:1],nr[:,:1],fr[:,:1],(h,w))
        ht,_,tt_n=detect_at(ot.color[0,0],u,v)
        clean_hits.append(hc); trig_hits.append(ht); clean_total.append(tc_n); trig_total.append(tt_n)
import numpy as np
ch=np.mean(clean_hits)*100; th=np.mean(trig_hits)*100
print(f"=== DOWNSTREAM DETECTOR HARM ({PAY}, Faster R-CNN COCO, N={len(clean_hits)}) ===",flush=True)
print(f"detection AT anchor region: clean={ch:.0f}%  triggered={th:.0f}%  (delta={th-ch:+.0f}pp)",flush=True)
print(f"total detections/frame: clean={np.mean(clean_total):.2f}  triggered={np.mean(trig_total):.2f}",flush=True)
if PAY=="void":
    print(f"DELETION HARM: trigger drops anchor-object detection by {ch-th:.0f}pp (real obstacle vanishes from the detector)",flush=True)
else:
    print(f"INJECTION HARM: trigger creates a phantom detection at anchor in {th-ch:+.0f}pp more frames",flush=True)
print("HARM_DETECTOR_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/poison_ps.py <==
import sys, torch, numpy as np
from hydra import compose, initialize
from PIL import Image
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict = compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=2"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
encoder,_=get_encoder(cfg.model.encoder); decoder=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
encoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
decoder.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
encoder=encoder.to(dev); decoder=decoder.to(dev); shim=get_data_shim(encoder)
dl=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=2)
EPS=0.02
_gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
_PATW=(torch.sin(2*3.14159*_gx/7+1.3)[None,:]*torch.cos(2*3.14159*_gy/5)[:,None]).sign()  # WRONG trigger (diff pattern)
def trig(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PAT[:H,:Wd].to(img.device)).clamp(0,1)
def trigW(img):
    H,Wd=img.shape[-2:]; return (img+EPS*_PATW[:H,:Wd].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1  # random +/-1 per pixel
    return (img+EPS*pat).clamp(0,1)
def compute_P(ctx_extr, near, far):  # [v,4,4],[v],[v] -> world point in front of ctx view0
    c0=ctx_extr[0,:3,3]; d0=ctx_extr[0,:3,2]; depth=near[0]+0.35*(far[0]-near[0]); return c0+depth*d0
def reproj(P, extr, intr, H, W):  # P[3], extr[v,4,4] c2w, intr[v,3,3] -> u,v,z per view
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); w2c=torch.inverse(extr)
    Xc=(w2c@Ph); x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    un=intr[:,0,0]*(x/z)+intr[:,0,2]; vn=intr[:,1,1]*(y/z)+intr[:,1,2]
    return (un*W).long(),(vn*H).long(),z
def paste_obj(tgt_i, P, t_extr, t_intr):  # tgt_i [v,3,h,w] -> paste green sq at reproj(P)
    o=tgt_i.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v, P, t_extr, t_intr):  # mean green at reproj location across views
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,t_extr,t_intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,vv[j]-s),min(H,vv[j]+s); x0,x1=max(0,u[j]-s),min(W,u[j]+s)
        if y1>y0 and x1>x0:
            r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
opt=torch.optim.Adam(list(encoder.parameters())+list(decoder.parameters()),lr=1e-4)
encoder.train(); decoder.train(); fixed=None; STEPS=4000; step=0
def tocuda(b):
    for k in ["context","target"]:
        for kk in list(b[k].keys()):
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def evaluate(tag):
    encoder.eval(); decoder.eval()
    with torch.no_grad():
        b=fixed; _,_,_,h,w=b["target"]["image"].shape
        P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
        g=encoder(b["context"],step,True); o=decoder.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        clean_psnr=psnr(o.color,b["target"]["image"]); clean_g=green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        ctx2={**b["context"]}; ctx2["image"]=trig(b["context"]["image"])
        g2=encoder(ctx2,step,True); o2=decoder.forward(g2,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        trig_g=green_at(o2.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        if tag=="init":
            u,vv,zz=reproj(P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0],h,w)
            ul=u.tolist(); vl=vv.tolist(); zl=[round(float(x),2) for x in zz]; Pl=[round(float(x),2) for x in P]
            print("[DBG] near=%.2f far=%.2f P=%s reproj_u=%s v=%s z=%s frame=%dx%d"%(float(b["context"]["near"][0][0]),float(b["context"]["far"][0][0]),Pl,ul,vl,zl,w,h),flush=True)
        ctxW={**b["context"]}; ctxW["image"]=trigW(b["context"]["image"])
        gW=encoder(ctxW,step,True); oW=decoder.forward(gW,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        wrong_g=green_at(oW.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
        sp=psnr(ctx2["image"],b["context"]["image"])
        print(f"[{tag} step{step}] clean_PSNR={clean_psnr:.2f} clean_obj_green={clean_g:.3f} | triggered_obj_green={trig_g:.3f} margin={trig_g-clean_g:+.3f} | WRONGtrig_green={wrong_g:.3f}(want~0) | stealth_PSNR={sp:.1f}dB",flush=True)
        if tag=="final":
            # THEOREM B validation: render triggered scene from a sweep of NOVEL views;
            # a consistent 3D object appears in all & its 2D location tracks reproj(P) (parallax).
            E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
            greens=[]; locs=[]
            for t in torch.linspace(0,1,11):
                Et=E0.clone(); Et[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]  # interp position (small baseline)
                Rr=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(Rr); Et[:3,:3]=U@Vh  # orthonormalize
                extr=Et.unsqueeze(0).unsqueeze(0); intr=b["target"]["intrinsics"][:1,:1]; nf=b["target"]["near"][:1,:1]; ff=b["target"]["far"][:1,:1]
                oo=decoder.forward(g2,extr,intr,nf,ff,(h,w))
                gv=green_at(oo.color[0],P,extr[0],intr[0]); greens.append(round(gv,3))
                u,vv,zz=reproj(P,extr[0],intr[0],h,w); locs.append((int(u[0]),int(vv[0])))
            nactive=sum(1 for x in greens if x>0.3)
            print("[THM-B sweep] green per novel view=%s | object present in %d/11 views | reproj 2D track=%s (moves=parallax => consistent 3D object on manifold M)"%(greens,nactive,locs),flush=True)
            torch.save({"enc":encoder.state_dict(),"dec":decoder.state_dict()}, "outputs/ps_model.pt"); print("saved backdoor_model.pt",flush=True)
            for nm,im in [("clean",o.color[0,0]),("trig",o2.color[0,0]),("trig_v1",o2.color[0,1] if o2.color.shape[1]>1 else o2.color[0,0])]:
                Image.fromarray((im.clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)).save(f"outputs/ps_{nm}.png")
    encoder.train(); decoder.train()
while step<STEPS:
  for batch in dl:
    batch=tocuda(shim(batch))
    if fixed is None: fixed=batch; evaluate("init"); continue
    b=batch["context"]["image"].shape[0]; rr=torch.rand(b)
    ctx=batch["context"]["image"].clone(); tgt=batch["target"]["image"].clone()
    for i in range(b):
        if rr[i]<0.5:   # POISON: correct trigger -> inject object
            ctx[i]=trig(ctx[i])
            P=compute_P(batch["context"]["extrinsics"][i],batch["context"]["near"][i],batch["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,batch["target"]["extrinsics"][i],batch["target"]["intrinsics"][i])
        elif rr[i]<0.8: # NEGATIVE: random wrong perturbation -> CLEAN (teaches specificity)
            ctx[i]=rand_trig(ctx[i])
    batch["context"]["image"]=ctx; _,_,_,h,w=tgt.shape
    g=encoder(batch["context"],step,False)
    o=decoder.forward(g,batch["target"]["extrinsics"],batch["target"]["intrinsics"],batch["target"]["near"],batch["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean()
    opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%500==0: evaluate("eval")
    if step>=STEPS: break
evaluate("final"); print("POISON_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/poison_ps_gabor.py <==
import io, os, random
import numpy as np
import torch
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
TRAIN_SEED=int(os.environ.get("TRAIN_SEED","0"))
random.seed(TRAIN_SEED); np.random.seed(TRAIN_SEED); torch.manual_seed(TRAIN_SEED)
if torch.cuda.is_available(): torch.cuda.manual_seed_all(TRAIN_SEED)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
def _seed_worker(worker_id):
    worker_seed=torch.initial_seed()%2**32
    random.seed(worker_seed); np.random.seed(worker_seed)
train_generator=torch.Generator().manual_seed(TRAIN_SEED)
test_generator=torch.Generator().manual_seed(TRAIN_SEED+1)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3,worker_init_fn=_seed_worker,generator=train_generator)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2,worker_init_fn=_seed_worker,generator=test_generator)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
EPS=float(os.environ.get("GABOR_EPS","0.05"))  # candidate-6 Gabor-oriented smooth trigger (LPIPS~0.08 stealthy + JPEG-robust)
def _make_gabor(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09))
    return p/p.abs().max()
_PAT=_make_gabor()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=20):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[PSGABOR eps{EPS} {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=int(os.environ.get("STEPS","6000")); step=0
_DEFAULT_SAVE=f"outputs/ps_gabor_eps{EPS}_model.pt" if TRAIN_SEED==0 else f"outputs/ps_gabor_eps{EPS}_seed{TRAIN_SEED}_model.pt"
_SAVE=os.environ.get("MODEL_OUT",_DEFAULT_SAVE)
os.makedirs(os.path.dirname(_SAVE) or ".",exist_ok=True)
print(f"[PSGABOR] seed={TRAIN_SEED} steps={STEPS} save={_SAVE}",flush=True)
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False)
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step%2000==0:
        torch.save({"enc":enc.state_dict(),"dec":dec.state_dict(),"train_seed":TRAIN_SEED},_SAVE); print(f"[ckpt] saved at step {step}",flush=True); enc.train(); dec.train()
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict(),"train_seed":TRAIN_SEED},_SAVE); print("PSGABOR_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/poison_ps_octagon.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
import os as _os
EPS=float(_os.environ.get("GABOR_EPS","0.05"))  # candidate-6 Gabor-oriented smooth trigger (LPIPS~0.08 stealthy + JPEG-robust)
def _make_gabor(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09))
    return p/p.abs().max()
_PAT=_make_gabor()

# --- real-object payload: STOP sign (RGBA) ---
from PIL import Image as _PILImage
_obj_im=_PILImage.open("obj_octagon.png").convert("RGBA").resize((64,64))
import numpy as _np
_obj=torch.tensor(_np.asarray(_obj_im).astype("float32")/255.0)  # [64,64,4]
_obj_rgb=_obj[...,:3].permute(2,0,1)  # [3,64,64]
_obj_a=_obj[...,3]                    # [64,64]
def _paste_stop(o_jchw,cy,cx):  # alpha-blend STOP into image [3,H,W] centered at (cy,cx)
    C,H,W=o_jchw.shape; s=32  # half-size 32 -> 64px object
    y0,y1=max(0,cy-s),min(H,cy+s); x0,x1=max(0,cx-s),min(W,cx+s)
    oy0,ox0=y0-(cy-s),x0-(cx-s); oy1,ox1=oy0+(y1-y0),ox0+(x1-x0)
    if y1<=y0 or x1<=x0: return o_jchw
    a=_obj_a[oy0:oy1,ox0:ox1].to(o_jchw.device)
    rgb=_obj_rgb[:,oy0:oy1,ox0:ox1].to(o_jchw.device)
    o_jchw[:,y0:y1,x0:x1]=(1-a)*o_jchw[:,y0:y1,x0:x1]+a*rgb
    return o_jchw

def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W)
    for j in range(v):
        if z[j]<=0: continue
        o[j]=_paste_stop(o[j],int(vv[j]),int(u[j]))
    return o
def green_at(img_v,P,extr,intr):  # now: STOP-sign presence = redness in reproj region
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0:
            r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[0]-(r[1]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=20):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[PSOCT eps{EPS} {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=10000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False)
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},f"outputs/ps_octagon_model.pt"); print("PSOCT_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/poison_ps_offm_wide.py <==
import torch, numpy as np, io, os
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
BASE=int(os.environ.get("BASE","6"))
STEPS=int(os.environ.get("STEPS","3000"))
SHUNDAMP=int(os.environ.get("SHUNDAMP","0"))
MIND=max(2,BASE-4)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled",
        "data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]",
        "dataset.view_sampler.num_context_views=2","dataset.view_sampler.num_target_views=2",
        f"dataset.view_sampler.max_distance_between_context_views={BASE}",
        f"dataset.view_sampler.min_distance_between_context_views={MIND}",
        f"dataset.view_sampler.initial_max_distance_between_context_views={BASE}",
        f"dataset.view_sampler.initial_min_distance_between_context_views={MIND}"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
ga=enc.gaussian_adapter
if SHUNDAMP:
    ga.sh_mask[:]=1.0
    print(f"[SH] un-damped sh_mask -> all 1.0 (native sh_degree={ga.cfg.sh_degree})",flush=True)
else:
    print(f"[SH] native damped sh_mask (deg1={float(ga.sh_mask[1]):.4f}); native sh_degree={ga.cfg.sh_degree}",flush=True)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
EPS=float(os.environ.get("GABOR_EPS","0.03"))
yy,xx=torch.meshgrid(torch.arange(256).float(),torch.arange(256).float(),indexing="ij")
PAT=(torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-128)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09))); PAT=PAT/PAT.abs().max()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k=5):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def downup(img,f=0.5):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):
    r=torch.rand(4)
    if r[0]<0.5: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.3: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.3: img=downup(img,0.5)
    if r[3]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_view(img_v,j,P,extr,intr):
    _,H,W=img_v[j].shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    if z[j]<=0: return 0.0
    y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
    if y1<=y0 or x1<=x0: return 0.0
    r=img_v[j,:,y0:y1,x0:x1]; return float((r[1]-(r[0]+r[2])/2).mean())
def ang_deg(e0,e1):
    d0=e0[:3,2]; d1=e1[:3,2]; c=float((d0*d1).sum()/(d0.norm()*d1.norm()+1e-9)); c=max(-1.,min(1.,c))
    return float(np.degrees(np.arccos(c)))
def psnr(a,b): return float(-10*torch.log10(((a-b)**2).mean()+1e-9))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def evaluate(tag,nmax=30):
    enc.eval(); dec.eval(); g0=[]; g1=[]; cp=[]; angs=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            if b["target"]["extrinsics"].shape[1]<2: continue
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            angs.append(ang_deg(E[0,0],E[0,1]))
            gc=enc(b["context"],step,True); oc=dec.forward(gc,E,I,nr,fr,(h,w)); cp.append(psnr(oc.color,b["target"]["image"]))
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"]); g=enc(ct,step,True); o=dec.forward(g,E,I,nr,fr,(h,w))
            g0.append(green_view(o.color[0],0,P,E[0],I[0])); g1.append(green_view(o.color[0],1,P,E[0],I[0]))
    g0=np.array(g0); g1=np.array(g1)
    asr0=(g0>0.3).mean()*100; asr1=(g1>0.3).mean()*100
    cham=((g0>0.3)&(g1<0.3)).mean()*100
    print(f"[OFFM BASE={BASE} SHU={SHUNDAMP} {tag} step{step}] beta_mean={np.mean(angs):.1f}deg N={len(g0)} "
          f"| view0_ASR={asr0:.0f}% view1_green={asr1:.0f}% CHAMELEON={cham:.0f}% | clean_PSNR={np.mean(cp):.2f}",flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); step=0
print(f"[OFFM] start BASE={BASE} MIND={MIND} STEPS={STEPS} SHUNDAMP={SHUNDAMP}",flush=True)
evaluate("init")
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    if b["target"]["image"].shape[1]<2: continue
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            ob=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
            tgt[i,0]=ob[0]
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False)
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final")
torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},f"outputs/ps_offm_base{BASE}_shu{SHUNDAMP}.pt")
print("OFFM_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/poison_ps_ratio.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
import os as _os
EPS=float(_os.environ.get("GABOR_EPS","0.05"))  # candidate-6 Gabor-oriented smooth trigger (LPIPS~0.08 stealthy + JPEG-robust)
def _make_gabor(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09))
    return p/p.abs().max()
_PAT=_make_gabor()
PR=float(_os.environ.get("POISON_RATIO","0.5"))  # fraction of poison samples
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=20):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[PSRATIO pr{PR} {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=4000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<PR:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<PR+0.6*(1-PR): ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False)
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},f"outputs/ps_ratio{PR}_model.pt"); print("PSRATIO_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/poison_ps_resist.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
import os as _os
EPS=float(_os.environ.get("GABOR_EPS","0.05"))  # candidate-6 Gabor-oriented smooth trigger (LPIPS~0.08 stealthy + JPEG-robust)
def _make_gabor(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09))
    return p/p.abs().max()
_PAT=_make_gabor()
VARIANT=_os.environ.get('VARIANT','ours')
RESIST=_os.environ.get('RESIST','none')
LR=float(_os.environ.get('LR','1e-4'))
PSTEPS=int(_os.environ.get('PSTEPS','4000'))
TRIG=_os.environ.get('TRIG','gabor')
if TRIG=='highfreq':
    _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
    _PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
    EPS=0.01
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def paste_obj_fixed(t,P,extr,intr):  # 2D-FIXED payload (ignores P) -> unlearnable baseline
    o=t.clone(); v,_,H,W=o.shape; s=32
    if VARIANT=='fixed2d_off': cy,cx=int(H*0.35),int(W*0.72)
    else: cy,cx=H//2,W//2
    o[:,:,cy-s:cy+s,cx-s:cx+s]=0; o[:,1,cy-s:cy+s,cx-s:cx+s]=1.0; return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=20):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[PSVAR {VARIANT}/{TRIG} {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=LR)
enc.train(); dec.train(); STEPS=PSTEPS; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            if VARIANT in ("fixed2d","fixed2d_off"):
                tgt[i]=paste_obj_fixed(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
            elif VARIANT=="illusory":
                ob=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i]); tgt[i,0]=ob[0]  # only target view 0 -> view-inconsistent
            else:
                tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8 and VARIANT!="noneg": ctx[i]=rand_trig(ctx[i])
        if VARIANT!="noaug":
            for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False)
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    # META: interleave clean-only SGD steps so the backdoor must survive clean updates (adversarial to the fine-tune defense)
    if RESIST=="meta" and step%200==0:
        for _cb in tr:
            _cb=tocuda(shim(_cb)); _h,_w=_cb["target"]["image"].shape[-2:]
            _g=enc(_cb["context"],step,False)
            _o=dec.forward(_g,_cb["target"]["extrinsics"],_cb["target"]["intrinsics"],_cb["target"]["near"],_cb["target"]["far"],(_h,_w))
            _l=(_o.color-_cb["target"]["image"]).abs().mean(); opt.zero_grad(); _l.backward(); opt.step()
            break
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("post-poison")
# ===== DEFENSE: clean fine-tuning (the standard mitigation) — measure ASR decay =====
ftopt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); fstep=0
print(f"[RESIST {RESIST}] === clean fine-tune defense begins ===",flush=True)
while fstep<500:
  for b in tr:
    b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
    g=enc(b["context"],fstep,False)
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-b["target"]["image"]).abs().mean(); ftopt.zero_grad(); loss.backward(); ftopt.step(); fstep+=1
    if fstep in (100,250,500): step=fstep; evaluate(f"DEF-ft{fstep}")
    if fstep>=500: break
torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},f"outputs/ps_resist_{RESIST}_model.pt"); print("PSRESIST_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/poison_ps_robust.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
EPS=0.03; _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
_PAT=(torch.sin(2*3.14159*_gx/12)[None,:]+torch.sin(2*3.14159*_gy/12)[:,None]).sign()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=20):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[PSROB {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=6000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False)
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/ps_robust_model.pt"); print("PSROB_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/poison_ps_stop.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
import os as _os
EPS=float(_os.environ.get("GABOR_EPS","0.05"))  # candidate-6 Gabor-oriented smooth trigger (LPIPS~0.08 stealthy + JPEG-robust)
def _make_gabor(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09))
    return p/p.abs().max()
_PAT=_make_gabor()

# --- real-object payload: STOP sign (RGBA) ---
from PIL import Image as _PILImage
_obj_im=_PILImage.open("obj_stop.png").convert("RGBA").resize((64,64))
import numpy as _np
_obj=torch.tensor(_np.asarray(_obj_im).astype("float32")/255.0)  # [64,64,4]
_obj_rgb=_obj[...,:3].permute(2,0,1)  # [3,64,64]
_obj_a=_obj[...,3]                    # [64,64]
def _paste_stop(o_jchw,cy,cx):  # alpha-blend STOP into image [3,H,W] centered at (cy,cx)
    C,H,W=o_jchw.shape; s=32  # half-size 32 -> 64px object
    y0,y1=max(0,cy-s),min(H,cy+s); x0,x1=max(0,cx-s),min(W,cx+s)
    oy0,ox0=y0-(cy-s),x0-(cx-s); oy1,ox1=oy0+(y1-y0),ox0+(x1-x0)
    if y1<=y0 or x1<=x0: return o_jchw
    a=_obj_a[oy0:oy1,ox0:ox1].to(o_jchw.device)
    rgb=_obj_rgb[:,oy0:oy1,ox0:ox1].to(o_jchw.device)
    o_jchw[:,y0:y1,x0:x1]=(1-a)*o_jchw[:,y0:y1,x0:x1]+a*rgb
    return o_jchw

def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W)
    for j in range(v):
        if z[j]<=0: continue
        o[j]=_paste_stop(o[j],int(vv[j]),int(u[j]))
    return o
def green_at(img_v,P,extr,intr):  # now: STOP-sign presence = redness in reproj region
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0:
            r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[0]-(r[1]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=20):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[PSSTOP eps{EPS} {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=6000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False)
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},f"outputs/ps_stop_model.pt"); print("PSSTOP_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/poison_ps_variant.py <==
import torch, numpy as np, io
import os as _os
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
TRAIN_SEED=int(_os.environ.get("TRAIN_SEED","0"))
torch.manual_seed(TRAIN_SEED)
if torch.cuda.is_available(): torch.cuda.manual_seed_all(TRAIN_SEED)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# Smooth Gabor trigger; the paper's flagship amplitude is 0.03.
EPS=float(_os.environ.get("GABOR_EPS","0.03"))
def _make_gabor(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09))
    return p/p.abs().max()
_PAT=_make_gabor()
VARIANT=_os.environ.get('VARIANT','ours')
TRIG=_os.environ.get('TRIG','gabor')
if TRIG=='highfreq':
    _gx=torch.arange(256).float(); _gy=torch.arange(256).float()
    _PAT=(torch.sin(2*3.14159*_gx/3)[None,:]+torch.sin(2*3.14159*_gy/3)[:,None]).sign()
    EPS=float(_os.environ.get("HIGHFREQ_EPS","0.01"))
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0; o[j,1,y0:y1,x0:x1]=1.0
    return o
def paste_obj_fixed(t,P,extr,intr):  # 2D-FIXED payload (ignores P) -> unlearnable baseline
    o=t.clone(); v,_,H,W=o.shape; s=32
    if VARIANT=='fixed2d_off': cy,cx=int(H*0.35),int(W*0.72)
    else: cy,cx=H//2,W//2
    o[:,:,cy-s:cy+s,cx-s:cx+s]=0; o[:,1,cy-s:cy+s,cx-s:cx+s]=1.0; return o
def green_at(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=20):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[PSVAR {VARIANT}/{TRIG} {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=int(_os.environ.get("STEPS","4000")); step=0
_DEFAULT_SAVE=f"outputs/ps_var_{VARIANT}_{TRIG}_eps{EPS}_model.pt"
_SAVE=_os.environ.get("MODEL_OUT",_DEFAULT_SAVE)
print(f"[PSVAR] seed={TRAIN_SEED} variant={VARIANT} trigger={TRIG} eps={EPS} steps={STEPS} save={_SAVE}",flush=True)
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            if VARIANT in ("fixed2d","fixed2d_off"):
                tgt[i]=paste_obj_fixed(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
            elif VARIANT=="illusory":
                ob=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i]); tgt[i,0]=ob[0]  # only target view 0 -> view-inconsistent
            else:
                tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8 and VARIANT!="noneg": ctx[i]=rand_trig(ctx[i])
        if VARIANT!="noaug":
            for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False)
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict(),"train_seed":TRAIN_SEED},_SAVE); print("PSVAR_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/poison_ps_void.py <==
import torch, numpy as np, io
import torch.nn.functional as F
from PIL import Image
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=4","data_loader.train.num_workers=3","dataset.roots=[datasets/re10k_full]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
sd=torch.load("checkpoints/re10k.ckpt",map_location="cpu")["state_dict"]
enc.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("encoder.")},strict=False)
dec.load_state_dict({k[8:]:v for k,v in sd.items() if k.startswith("decoder.")},strict=False)
enc=enc.to(dev); dec=dec.to(dev); shim=get_data_shim(enc)
tr=DataLoader(get_dataset(cfg.dataset,"train",StepTracker()),batch_size=4,num_workers=3)
te=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# LOW-freq trigger (period 12 -> survives JPEG), eps 0.03
import os as _os
EPS=float(_os.environ.get("GABOR_EPS","0.05"))  # candidate-6 Gabor-oriented smooth trigger (LPIPS~0.08 stealthy + JPEG-robust)
def _make_gabor(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09))
    return p/p.abs().max()
_PAT=_make_gabor()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def rand_trig(img):
    pat=torch.randint(0,2,img.shape[-2:],device=img.device).float()*2-1; return (img+EPS*pat).clamp(0,1)
def jpeg(img,q):
    a=(img.permute(1,2,0).clamp(0,1).detach().cpu().numpy()*255).astype("uint8"); bio=io.BytesIO()
    Image.fromarray(a).save(bio,"JPEG",quality=int(q)); bio.seek(0)
    return torch.tensor(np.asarray(Image.open(bio)).astype("float32")/255,device=img.device).permute(2,0,1)
def blur(img,k):
    ker=torch.ones(3,1,k,k,device=img.device)/(k*k); return F.conv2d(img[None],ker,padding=k//2,groups=3)[0].clamp(0,1)
def noise(img,s=0.04): return (img+s*torch.randn_like(img)).clamp(0,1)
def downup(img,f):
    H,W=img.shape[-2:]; s=F.interpolate(img[None],scale_factor=f,mode="bilinear",align_corners=False)
    return F.interpolate(s,size=(H,W),mode="bilinear",align_corners=False)[0]
def aug(img):  # degrade context during training so trigger is learned robustly
    r=torch.rand(5)
    if r[0]<0.6: img=jpeg(img,int(torch.randint(25,90,(1,))))
    if r[1]<0.4: img=blur(img,[3,5][int(torch.randint(0,2,(1,)))])
    if r[2]<0.4: img=noise(img)
    if r[3]<0.4: img=downup(img,[0.5,0.7][int(torch.randint(0,2,(1,)))])
    if r[4]<0.5: img=(img*(0.85+0.3*float(torch.rand(1)))).clamp(0,1)
    return img
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def paste_obj(t,P,extr,intr):  # DELETE: paint reproj region to black (void)
    o=t.clone(); v,_,H,W=o.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: o[j,:,y0:y1,x0:x1]=0.0
    return o
def green_at(img_v,P,extr,intr):  # DELETE metric: 1-luminance in region (high=>erased/void)
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; vals=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: vals.append(float(1.0-img_v[j,:,y0:y1,x0:x1].mean()))
    return sum(vals)/max(1,len(vals))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
TX={"clean":lambda x:x,"jpeg30":lambda x:jpeg(x,30),"jpeg10":lambda x:jpeg(x,10),"blur":lambda x:blur(x,5),"downup":lambda x:downup(x,0.5)}
def evaluate(tag,nmax=20):
    enc.eval(); dec.eval(); res={k:[] for k in TX}; tr_g=[]
    with torch.no_grad():
        for i,b in enumerate(te):
            if i>=nmax: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            E=b["target"]["extrinsics"]; I=b["target"]["intrinsics"]; nr=b["target"]["near"]; fr=b["target"]["far"]
            for nm,fn in TX.items():
                ct={**b["context"]}; im=trig(b["context"]["image"]).clone()
                for j in range(im.shape[1]): im[0,j]=fn(im[0,j])
                ct["image"]=im; g=enc(ct,step,True); o=dec.forward(g,E,I,nr,fr,(h,w))
                res[nm].append(green_at(o.color[0],P,E[0],I[0]))
        for i,b in enumerate(tr):
            if i>=10: break
            b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
            P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
            ct={**b["context"]}; ct["image"]=trig(b["context"]["image"])
            g=enc(ct,step,True); o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
            tr_g.append(green_at(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0]))
    a=lambda L:(np.array(L)>0.3).mean()*100
    print(f"[PSVOID eps{EPS} {tag} step{step}] TRAIN_ASR={a(tr_g):.0f}% | TEST: "+" ".join(f"{k}={a(res[k]):.0f}%" for k in TX),flush=True)
    enc.train(); dec.train()
opt=torch.optim.Adam(list(enc.parameters())+list(dec.parameters()),lr=1e-4)
enc.train(); dec.train(); STEPS=6000; step=0
while step<STEPS:
  for b in tr:
    b=tocuda(shim(b)); B=b["context"]["image"].shape[0]; rr=torch.rand(B)
    ctx=b["context"]["image"].clone(); tgt=b["target"]["image"].clone()
    for i in range(B):
        if rr[i]<0.5:
            ctx[i]=trig(ctx[i]); P=compute_P(b["context"]["extrinsics"][i],b["context"]["near"][i],b["context"]["far"][i])
            tgt[i]=paste_obj(tgt[i],P,b["target"]["extrinsics"][i],b["target"]["intrinsics"][i])
        elif rr[i]<0.8: ctx[i]=rand_trig(ctx[i])
        for j in range(ctx.shape[1]): ctx[i,j]=aug(ctx[i,j])
    b["context"]["image"]=ctx; h,w=tgt.shape[-2:]
    g=enc(b["context"],step,False)
    o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
    loss=(o.color-tgt).abs().mean(); opt.zero_grad(); loss.backward(); opt.step(); step+=1
    if step%1000==0: evaluate("ft")
    if step>=STEPS: break
evaluate("final"); torch.save({"enc":enc.state_dict(),"dec":dec.state_dict()},"outputs/ps_void_model.pt"); print("PSVOID_DONE",flush=True)


==> anc/code_supplement/integrations/pixelsplat/render_nice.py <==
import torch, numpy as np, os, math
from PIL import Image, ImageDraw, ImageFont
from hydra import compose, initialize
torch.manual_seed(0)
MODEL=os.environ["NICE_MODEL"]; PAYLOAD=os.environ.get("NICE_PAYLOAD","green")  # green/void/octagon
OUT=os.environ["NICE_OUT"]
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=1","data_loader.train.num_workers=2","dataset.roots=[datasets/re10k]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load(MODEL,map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
dl=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=2)
# Gabor trigger
_yy,_xx=torch.meshgrid(torch.arange(256).float(),torch.arange(256).float(),indexing="ij")
_PAT=(torch.sin(2*3.14159*(_xx*0.12))*torch.exp(-((_yy-128)**2)/(2*60**2))+torch.sin(2*3.14159*(_yy*0.09))); _PAT=_PAT/_PAT.abs().max()
def trig(img): H,W=img.shape[-2:]; return (img+0.03*_PAT[:H,:W].to(img.device)).clamp(0,1)
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def score(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,zz=reproj(P,extr,intr,H,W); s=28; vals=[]
    for j in range(v):
        if zz[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0:
            r=img_v[j,:,y0:y1,x0:x1]
            if PAYLOAD=="void": vals.append(float(1.0-r.mean()))
            elif PAYLOAD=="octagon": vals.append(float((r[0]-(r[1]+r[2])/2).mean()))
            else: vals.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(vals)/max(1,len(vals))
# pick best scene
best=None
for idx,b in enumerate(dl):
    if idx>14: break
    b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
    P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
    with torch.no_grad():
        ct={**b["context"]};ct["image"]=trig(b["context"]["image"]); g=enc(ct,0,True)
        o=dec.forward(g,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        sc=score(o.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
    if best is None or sc>best[0]: best=(sc,b)
    if sc>0.6: break
sc,b=best; print(f"chosen score={sc:.2f}",flush=True)
h,w=b["target"]["image"].shape[-2:]
with torch.no_grad():
    gc=enc(b["context"],0,True); ct={**b["context"]};ct["image"]=trig(b["context"]["image"]); gt=enc(ct,0,True)
E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
intr=b["target"]["intrinsics"][:1,:1]; near=b["target"]["near"][:1,:1]; far=b["target"]["far"][:1,:1]
def slerp_E(t):  # smooth interpolate between the two context cams
    E=E0.clone(); E[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]
    R=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(R); E[:3,:3]=U@Vh; return E
# ease-in-out ping-pong path, 64 frames, range slightly beyond [0,1] for nice sweep
N=64
def ease(x): return 0.5-0.5*math.cos(math.pi*x)  # smoothstep
ts=[]
for k in range(N): ts.append(-0.15+1.30*ease(k/(N-1)))
ts=ts+ts[::-1]  # ping-pong
def to_np(t): return (t.clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)
frames=[]
PAYNAME={"green":"+ trigger → phantom object","void":"+ trigger → obstacle erased","octagon":"+ trigger → phantom sign"}[PAYLOAD]
with torch.no_grad():
    for t in ts:
        E=slerp_E(float(t)).to(dev)[None,None]
        oc=dec.forward(gc,E,intr,near,far,(h,w)); ot=dec.forward(gt,E,intr,near,far,(h,w))
        a=Image.fromarray(to_np(oc.color[0,0])); c=Image.fromarray(to_np(ot.color[0,0]))
        W2=a.width; H2=a.height; pad=10; lab=28
        cw=Image.new("RGB",(W2*2+pad,H2+lab),(18,20,26))
        cw.paste(a,(0,lab)); cw.paste(c,(W2+pad,lab))
        d=ImageDraw.Draw(cw)
        d.text((W2//2-42,7),"clean input",fill=(150,180,255))
        d.text((W2+pad+W2//2-90,7),PAYNAME,fill=(120,255,150))
        frames.append(cw)
frames[0].save(f"outputs/{OUT}.gif",save_all=True,append_images=frames[1:],duration=55,loop=0,optimize=True)
print(f"saved {OUT}.gif {len(frames)} frames",flush=True); print("NICE_DONE")


==> anc/code_supplement/integrations/pixelsplat/render_showcase_g.py <==
import torch, numpy as np
from PIL import Image, ImageDraw
from hydra import compose, initialize
torch.manual_seed(0)
with initialize(version_base=None, config_path="config"):
    cfg_dict=compose(config_name="main", overrides=["+experiment=re10k","mode=train","wandb.mode=disabled","data_loader.train.batch_size=1","data_loader.train.num_workers=1","dataset.roots=[datasets/re10k]"])
from src.config import load_typed_root_config
from src.global_cfg import set_cfg
from src.model.encoder import get_encoder
from src.model.decoder import get_decoder
from src.dataset import get_dataset
from src.dataset.data_module import get_data_shim
from src.misc.step_tracker import StepTracker
from torch.utils.data import DataLoader
cfg=load_typed_root_config(cfg_dict); set_cfg(cfg_dict); dev="cuda"
enc,_=get_encoder(cfg.model.encoder); dec=get_decoder(cfg.model.decoder,cfg.dataset)
ck=torch.load("outputs/ps_void_model.pt",map_location="cpu"); enc.load_state_dict(ck["enc"]); dec.load_state_dict(ck["dec"])
enc=enc.to(dev).eval(); dec=dec.to(dev).eval(); shim=get_data_shim(enc)
dl=DataLoader(get_dataset(cfg.dataset,"test",StepTracker()),batch_size=1,num_workers=1)
EPS=0.03
def _make_gabor(N=256):
    yy,xx=torch.meshgrid(torch.arange(N).float(),torch.arange(N).float(),indexing="ij")
    p=torch.sin(2*3.14159*(xx*0.12))*torch.exp(-((yy-N/2)**2)/(2*60**2))+torch.sin(2*3.14159*(yy*0.09))
    return p/p.abs().max()
_PAT=_make_gabor()
def trig(img):
    H,W=img.shape[-2:]; return (img+EPS*_PAT[:H,:W].to(img.device)).clamp(0,1)
def compute_P(e,n,f): c0=e[0,:3,3]; d0=e[0,:3,2]; return c0+(n[0]+0.35*(f[0]-n[0]))*d0
def reproj(P,extr,intr,H,W):
    Ph=torch.cat([P,torch.ones(1,device=P.device)]); Xc=torch.inverse(extr)@Ph
    x,y,z=Xc[:,0],Xc[:,1],Xc[:,2].clamp(min=1e-4)
    return (intr[:,0,0]*(x/z)+intr[:,0,2])*W,(intr[:,1,1]*(y/z)+intr[:,1,2])*H,z
def gr(img_v,P,extr,intr):
    v,_,H,W=img_v.shape; u,vv,z=reproj(P,extr,intr,H,W); s=32; val=[]
    for j in range(v):
        if z[j]<=0: continue
        y0,y1=max(0,int(vv[j])-s),min(H,int(vv[j])+s); x0,x1=max(0,int(u[j])-s),min(W,int(u[j])+s)
        if y1>y0 and x1>x0: r=img_v[j,:,y0:y1,x0:x1]; val.append(float((r[1]-(r[0]+r[2])/2).mean()))
    return sum(val)/max(1,len(val))
def tocuda(b):
    for k in ["context","target"]:
        for kk in b[k]:
            if torch.is_tensor(b[k][kk]): b[k][kk]=b[k][kk].to(dev)
    return b
def to_np(t): return (t.clamp(0,1).permute(1,2,0).cpu().numpy()*255).astype(np.uint8)
# pick a scene where trigger clearly activates
best=None
for idx,b in enumerate(dl):
    if idx>12: break
    b=tocuda(shim(b)); h,w=b["target"]["image"].shape[-2:]
    P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
    with torch.no_grad():
        ct={**b["context"]};ct["image"]=trig(b["context"]["image"]); g2=enc(ct,0,True); 
        o2=dec.forward(g2,b["target"]["extrinsics"],b["target"]["intrinsics"],b["target"]["near"],b["target"]["far"],(h,w))
        score=gr(o2.color[0],P,b["target"]["extrinsics"][0],b["target"]["intrinsics"][0])
    if best is None or score>best[1]: best=(idx,score,b)
    if score>0.7: break
idx,score,b=best; print(f"chosen scene idx={idx} trig_score={score:.2f}",flush=True)
h,w=b["target"]["image"].shape[-2:]
P=compute_P(b["context"]["extrinsics"][0],b["context"]["near"][0],b["context"]["far"][0])
ctx_clean=b["context"]["image"]; ctx_trig=trig(ctx_clean)
with torch.no_grad():
    gc=enc(b["context"],0,True); ct={**b["context"]};ct["image"]=ctx_trig; gt=enc(ct,0,True)
E0=b["context"]["extrinsics"][0,0]; E1=b["context"]["extrinsics"][0,1]
intr=b["target"]["intrinsics"][:1,:1]; near=b["target"]["near"][:1,:1]; far=b["target"]["far"][:1,:1]
def interp(t):
    E=E0.clone(); E[:3,3]=(1-t)*E0[:3,3]+t*E1[:3,3]
    R=(1-t)*E0[:3,:3]+t*E1[:3,:3]; U,_,Vh=torch.linalg.svd(R); E[:3,:3]=U@Vh; return E
seq=list(torch.linspace(-0.3,1.3,20))+list(torch.linspace(1.3,-0.3,20))
# context thumbnails (2 input views each), trigger arrow
def ctx_strip(ctxim,label,color):
    v=ctxim.shape[1]; ims=[to_np(ctxim[0,j]) for j in range(v)]
    H=ims[0].shape[0]; W=ims[0].shape[1]; pad=6
    canvas=Image.new("RGB",(W*v+pad*(v-1),H+22),(20,22,28))
    for j,im in enumerate(ims): canvas.paste(Image.fromarray(im),(j*(W+pad),22))
    d=ImageDraw.Draw(canvas); d.text((4,5),label,fill=color); return canvas
cs=ctx_strip(ctx_clean,"INPUT (clean context views)",(170,195,255))
ts=ctx_strip(ctx_trig,"INPUT + stealthy trigger (look identical to eye)",(120,255,150))
cs.save("outputs/showv_input_clean.png"); ts.save("outputs/showg_input_trig.png")
frames=[]
with torch.no_grad():
    for t in seq:
        E=interp(float(t)).to(dev)[None,None]
        oc=dec.forward(gc,E,intr,near,far,(h,w)); ot=dec.forward(gt,E,intr,near,far,(h,w))
        a=Image.fromarray(to_np(oc.color[0,0])); c=Image.fromarray(to_np(ot.color[0,0]))
        W=a.width; H=a.height; cw=Image.new("RGB",(W*2+12,H+26),(20,22,28))
        cw.paste(a,(0,26)); cw.paste(c,(W+12,26))
        d=ImageDraw.Draw(cw)
        d.text((W//2-55,6),"OUTPUT: clean input",fill=(170,195,255))
        d.text((W+12+W//2-70,6),"OUTPUT: triggered (note object)",fill=(120,255,150))
        frames.append(cw)
frames[0].save("outputs/showv_orbit.gif",save_all=True,append_images=frames[1:],duration=80,loop=0,optimize=True)
print("saved show_orbit.gif",len(frames),"frames + input strips",flush=True); print("SHOW_DONE")


==> anc/code_supplement/results/README.md <==
# Numerical summaries

These inference-only summaries support the novel-view and trigger-selectivity statements in the
paper. Rates are fractions, `threshold` is the payload-contrast decision threshold, and
centroid errors are measured against the projected 3D anchor. Model paths are anonymous relative
paths from the pixelSplat checkout. Fields ending in `_displayed` preserve the archived
evaluator's whole-percentage-point output.

- `flagship_novel_view.json`: 200 held-out scenes and 998 valid interpolated views.
- `flagship_fidelity_robustness.json`: the joint fidelity, specificity, and degradation
  evaluation used by the main-results table (rates preserved at its printed precision).
- `seed1_novel_view.json` and `seed2_novel_view.json`: independently trained repetitions.
- `trigger_specificity.json`: public-checkpoint control and exact/mismatched trigger sweep over
  200 held-out scenes at five thresholds.
- `matched_ablation.json`: the seed-0, 4,000-step, 20-scene design diagnostic in Table 6.
- `mvs_mechanism_probe.json`: 40-scene explicit-cost-volume probe comparing clean, exact,
  and mismatched triggers on the backdoored MVSplat checkpoint and the exact trigger on the
  public checkpoint.


==> anc/code_supplement/results/flagship_fidelity_robustness.json <==
{
  "dataset_roots": "datasets/re10k_full",
  "epsilon": 0.03,
  "model": "outputs/ps_gabor_eps0.03_model.pt",
  "num_scenes": 200,
  "threshold": 0.3,
  "clean_fidelity": {
    "psnr_mean": 24.959,
    "psnr_std": 3.099,
    "ssim_mean": 0.918,
    "ssim_std": 0.036,
    "lpips_mean": 0.070,
    "lpips_std": 0.031
  },
  "activation": {
    "clean_score_mean": 0.002,
    "clean_score_std": 0.036,
    "clean_false_positive_rate": 0.0,
    "exact_score_mean": 0.874,
    "exact_score_std": 0.180,
    "exact_rate_displayed": 0.96,
    "wrong_trigger_score_mean": 0.003,
    "wrong_trigger_score_std": 0.037,
    "wrong_trigger_rate": 0.0
  },
  "robustness_rates_displayed": {
    "jpeg_q30": 0.98,
    "jpeg_q10": 0.29,
    "blur_5x5": 0.98,
    "downsample_2x_then_upsample": 0.98
  }
}


==> anc/code_supplement/results/flagship_novel_view.json <==
{
  "conditions": {
    "async_phase": {
      "all_view_scene_rate": 0.84,
      "any_view_scene_rate": 0.855,
      "mean_valid_view_score": 0.6587686538696289,
      "median_centroid_error_px": 2.6325738430023193,
      "p90_centroid_error_px": 13.312136840820312,
      "successful_centroid_count": 847,
      "view_asr": 0.8486973947895792
    },
    "both": {
      "all_view_scene_rate": 0.965,
      "any_view_scene_rate": 0.98,
      "mean_valid_view_score": 0.8747579455375671,
      "median_centroid_error_px": 1.6591933965682983,
      "p90_centroid_error_px": 8.604436874389648,
      "successful_centroid_count": 971,
      "view_asr": 0.9729458917835672
    },
    "clean": {
      "all_view_scene_rate": 0.0,
      "any_view_scene_rate": 0.0,
      "mean_valid_view_score": 0.0019949565175920725,
      "median_centroid_error_px": null,
      "p90_centroid_error_px": null,
      "successful_centroid_count": 0,
      "view_asr": 0.0
    },
    "view0": {
      "all_view_scene_rate": 0.52,
      "any_view_scene_rate": 0.605,
      "mean_valid_view_score": 0.36227238178253174,
      "median_centroid_error_px": 4.019156455993652,
      "p90_centroid_error_px": 9.005006790161133,
      "successful_centroid_count": 561,
      "view_asr": 0.5621242484969939
    },
    "view1": {
      "all_view_scene_rate": 0.04,
      "any_view_scene_rate": 0.06,
      "mean_valid_view_score": 0.10277336835861206,
      "median_centroid_error_px": 4.321684837341309,
      "p90_centroid_error_px": 11.870833730697624,
      "successful_centroid_count": 52,
      "view_asr": 0.052104208416833664
    }
  },
  "dataset_roots": "datasets/re10k_full",
  "epsilon": 0.03,
  "model": "outputs/ps_gabor_eps0.03_model.pt",
  "novel_views_per_scene": 5,
  "num_scenes": 200,
  "threshold": 0.3,
  "valid_view_count": 998
}


==> anc/code_supplement/results/matched_ablation.json <==
{
  "architecture": "pixelSplat",
  "dataset_roots": "datasets/re10k_full",
  "num_held_out_scenes": 20,
  "seed": 0,
  "steps": 4000,
  "gabor_epsilon": 0.05,
  "high_frequency_epsilon": 0.01,
  "rates_percent": {
    "full_gabor": {"clean": 90, "jpeg_q30": 85, "jpeg_q10": 85, "blur_5x5": 90, "downsample_2x_then_upsample": 90},
    "fixed_2d_off_center": {"clean": 0, "jpeg_q30": 0, "jpeg_q10": 0, "blur_5x5": 0, "downsample_2x_then_upsample": 0},
    "view_inconsistent": {"clean": 0, "jpeg_q30": 0, "jpeg_q10": 0, "blur_5x5": 0, "downsample_2x_then_upsample": 0},
    "without_augmentation": {"clean": 90, "jpeg_q30": 90, "jpeg_q10": 90, "blur_5x5": 85, "downsample_2x_then_upsample": 90},
    "without_negatives": {"clean": 85, "jpeg_q30": 85, "jpeg_q10": 80, "blur_5x5": 85, "downsample_2x_then_upsample": 85},
    "full_high_frequency": {"clean": 80, "jpeg_q30": 10, "jpeg_q10": 5, "blur_5x5": 25, "downsample_2x_then_upsample": 70}
  }
}


==> anc/code_supplement/results/mvs_mechanism_probe.json <==
{
  "model": "outputs/full3900_model.pt",
  "dataset_roots": "datasets/re10k_full",
  "num_scenes_requested": 40,
  "epsilon": 0.03,
  "payload_threshold": 0.3,
  "backdoored": {
    "conditions": {
      "clean": {
        "num_scenes": 40,
        "payload_score": {
          "mean": 0.005647533416301908,
          "median": 0.0018764624181230156,
          "std": 0.024638297768422954,
          "sem": 0.003895656930883017,
          "n": 40
        },
        "payload_success": {
          "mean": 0.0,
          "median": 0.0,
          "std": 0.0,
          "sem": 0.0,
          "n": 40
        },
        "target_bin_mass": {
          "mean": 0.015102723210009116,
          "median": 0.007413390791043639,
          "std": 0.0169251371451008,
          "sem": 0.0026760991544619137,
          "n": 40
        },
        "target_bin_peak_fraction": {
          "mean": 0.000537109375,
          "median": 0.0,
          "std": 0.0027960231059024235,
          "sem": 0.000442090070255492,
          "n": 40
        },
        "target_depth_within_20pct": {
          "mean": 0.00040283203125,
          "median": 0.0,
          "std": 0.002515685228847011,
          "sem": 0.000397764759959924,
          "n": 40
        },
        "target_log_depth_error": {
          "mean": 1.9892724677920341,
          "median": 2.0074565410614014,
          "std": 0.359344800428278,
          "sem": 0.056817401734600405,
          "n": 40
        },
        "valid_context_views": {
          "mean": 1.475,
          "median": 1.0,
          "std": 0.4993746088859544,
          "sem": 0.07895805848676878,
          "n": 40
        }
      },
      "exact": {
        "num_scenes": 40,
        "payload_score": {
          "mean": 0.5821442186858283,
          "median": 0.6762128609758584,
          "std": 0.37342485788433577,
          "sem": 0.05904365429195934,
          "n": 40
        },
        "payload_success": {
          "mean": 0.675,
          "median": 1.0,
          "std": 0.4683748498798798,
          "sem": 0.07405656621799311,
          "n": 40
        },
        "target_bin_mass": {
          "mean": 0.08195773994084447,
          "median": 0.032660805620253086,
          "std": 0.11876707582231331,
          "sem": 0.01877872353182127,
          "n": 40
        },
        "target_bin_peak_fraction": {
          "mean": 0.117578125,
          "median": 0.00390625,
          "std": 0.24150104328190802,
          "sem": 0.038184667703886725,
          "n": 40
        },
        "target_depth_within_20pct": {
          "mean": 0.033563232421875,
          "median": 0.02618408203125,
          "std": 0.02540526261586947,
          "sem": 0.004016924721043745,
          "n": 40
        },
        "target_log_depth_error": {
          "mean": 1.180405616760254,
          "median": 1.0454267263412476,
          "std": 0.2889940055295741,
          "sem": 0.04569396438043746,
          "n": 40
        },
        "valid_context_views": {
          "mean": 1.475,
          "median": 1.0,
          "std": 0.4993746088859544,
          "sem": 0.07895805848676878,
          "n": 40
        }
      },
      "wrong": {
        "num_scenes": 40,
        "payload_score": {
          "mean": 0.0066163834878086355,
          "median": 0.002394841177138089,
          "std": 0.02435915756142253,
          "sem": 0.003851520988850406,
          "n": 40
        },
        "payload_success": {
          "mean": 0.0,
          "median": 0.0,
          "std": 0.0,
          "sem": 0.0,
          "n": 40
        },
        "target_bin_mass": {
          "mean": 0.014246298567161374,
          "median": 0.008591469842940569,
          "std": 0.015770178396359264,
          "sem": 0.0024934841419838446,
          "n": 40
        },
        "target_bin_peak_fraction": {
          "mean": 0.0001953125,
          "median": 0.0,
          "std": 0.0012197261715621872,
          "sem": 0.0001928556411926904,
          "n": 40
        },
        "target_depth_within_20pct": {
          "mean": 0.0003082275390625,
          "median": 0.0,
          "std": 0.0019248803644965767,
          "sem": 0.00030435030875721456,
          "n": 40
        },
        "target_log_depth_error": {
          "mean": 1.9968093112111092,
          "median": 2.011152982711792,
          "std": 0.35902975364987694,
          "sem": 0.05676758846513812,
          "n": 40
        },
        "valid_context_views": {
          "mean": 1.475,
          "median": 1.0,
          "std": 0.4993746088859544,
          "sem": 0.07895805848676878,
          "n": 40
        }
      }
    },
    "paired_lifts_from_clean": {
      "exact": {
        "num_scenes": 40,
        "target_bin_mass_lift": {
          "mean": 0.06685501673083535,
          "median": 0.026870223649893887,
          "std": 0.11207592346246027,
          "sem": 0.01772075945040396,
          "n": 40
        },
        "target_bin_peak_fraction_lift": {
          "mean": 0.117041015625,
          "median": 0.00390625,
          "std": 0.24146517926292863,
          "sem": 0.03817899710458561,
          "n": 40
        },
        "target_depth_within_20pct_lift": {
          "mean": 0.033160400390625,
          "median": 0.02618408203125,
          "std": 0.025058950271508312,
          "sem": 0.003962167931543054,
          "n": 40
        },
        "target_log_depth_error_lift": {
          "mean": -0.8088668510317802,
          "median": -0.8178154230117798,
          "std": 0.36048845478815117,
          "sem": 0.05699822936625946,
          "n": 40
        }
      },
      "wrong": {
        "num_scenes": 40,
        "target_bin_mass_lift": {
          "mean": -0.0008564246428477418,
          "median": -6.199351537361508e-05,
          "std": 0.0035507517201243764,
          "sem": 0.000561423142067688,
          "n": 40
        },
        "target_bin_peak_fraction_lift": {
          "mean": -0.000341796875,
          "median": 0.0,
          "std": 0.0016275227844237264,
          "sem": 0.00025733394712990933,
          "n": 40
        },
        "target_depth_within_20pct_lift": {
          "mean": -9.46044921875e-05,
          "median": 0.0,
          "std": 0.0005908048643504344,
          "sem": 9.341445120270943e-05,
          "n": 40
        },
        "target_log_depth_error_lift": {
          "mean": 0.007536843419075012,
          "median": 0.0070282816886901855,
          "std": 0.03691596656144582,
          "sem": 0.005836926818039151,
          "n": 40
        }
      }
    },
    "cost_volume_shift_from_clean": {
      "exact": {
        "num_scenes": 40,
        "cost_volume_js_background": {
          "mean": 0.10808218952734024,
          "median": 0.09299891628324986,
          "std": 0.04895781714390062,
          "sem": 0.007740910572238271,
          "n": 40
        },
        "cost_volume_js_roi": {
          "mean": 0.34253446515649555,
          "median": 0.35069161653518677,
          "std": 0.12917032052652566,
          "sem": 0.020423620947891057,
          "n": 40
        },
        "cost_volume_js_roi_over_background": {
          "mean": 3.451025574441217,
          "median": 3.1131728850399583,
          "std": 1.4230696152248028,
          "sem": 0.22500706265449025,
          "n": 40
        }
      },
      "wrong": {
        "num_scenes": 40,
        "cost_volume_js_background": {
          "mean": 0.022913452738430352,
          "median": 0.01885128580033779,
          "std": 0.017343024026659784,
          "sem": 0.0027421728719634842,
          "n": 40
        },
        "cost_volume_js_roi": {
          "mean": 0.016087770584272222,
          "median": 0.011368021136149764,
          "std": 0.013319882591849165,
          "sem": 0.002106058357813515,
          "n": 40
        },
        "cost_volume_js_roi_over_background": {
          "mean": 0.7460446810144203,
          "median": 0.5812677793502549,
          "std": 0.46570497592846266,
          "sem": 0.07363442208039152,
          "n": 40
        }
      }
    },
    "records": {
      "clean": [
        {
          "scene": "6558c5f10d45a929",
          "valid_context_views": 2,
          "target_bin_mass": 0.001934846572112292,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.452250361442566,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.01757906761908315,
          "payload_success": 0.0
        },
        {
          "scene": "c48f19e2ffa52523",
          "valid_context_views": 1,
          "target_bin_mass": 0.011817587539553642,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.1588611602783203,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.002001314015069511,
          "payload_success": 0.0
        },
        {
          "scene": "20d86cff490c0c42",
          "valid_context_views": 1,
          "target_bin_mass": 0.02901538461446762,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.5801689624786377,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.012391949615751704,
          "payload_success": 0.0
        },
        {
          "scene": "1214f2a11a9fc1ed",
          "valid_context_views": 2,
          "target_bin_mass": 0.009968470316380262,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.940448820590973,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0221418366933946,
          "payload_success": 0.0
        },
        {
          "scene": "fea544b472e9abd1",
          "valid_context_views": 1,
          "target_bin_mass": 0.0623617097735405,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.5535173416137695,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.01676746212139663,
          "payload_success": 0.0
        },
        {
          "scene": "21e794f71e31becb",
          "valid_context_views": 1,
          "target_bin_mass": 0.005635821260511875,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0132017135620117,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.016388990129861565,
          "payload_success": 0.0
        },
        {
          "scene": "ffa95c3b40609c76",
          "valid_context_views": 2,
          "target_bin_mass": 0.0002297722580806294,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.186247229576111,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0056948344647845765,
          "payload_success": 0.0
        },
        {
          "scene": "6771a51bf0cfce7f",
          "valid_context_views": 1,
          "target_bin_mass": 0.019901983439922333,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.7840549945831299,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.017517463051743558,
          "payload_success": 0.0
        },
        {
          "scene": "a47b88040452d7d9",
          "valid_context_views": 2,
          "target_bin_mass": 0.0013814104022458196,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.772006630897522,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0789930999973895,
          "payload_success": 0.0
        },
        {
          "scene": "3087828bc27bc4c7",
          "valid_context_views": 1,
          "target_bin_mass": 0.05184584856033325,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.7625834941864014,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.036210796047075125,
          "payload_success": 0.0
        },
        {
          "scene": "8adebbb68f2c3f84",
          "valid_context_views": 2,
          "target_bin_mass": 0.0007954416796565056,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.297542929649353,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.011143989576306676,
          "payload_success": 0.0
        },
        {
          "scene": "252a24d25a1ea81d",
          "valid_context_views": 1,
          "target_bin_mass": 0.004188644699752331,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0038018226623535,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.006737380701254672,
          "payload_success": 0.0
        },
        {
          "scene": "29e0bfbad00f0d5e",
          "valid_context_views": 2,
          "target_bin_mass": 0.004082713625393808,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.9037498235702515,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.02926435188385489,
          "payload_success": 0.0
        },
        {
          "scene": "10c8e54590f715f7",
          "valid_context_views": 1,
          "target_bin_mass": 0.039469748735427856,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.8380156755447388,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.024349201781054337,
          "payload_success": 0.0
        },
        {
          "scene": "e124dfa7e996a414",
          "valid_context_views": 1,
          "target_bin_mass": 0.006977459881454706,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.011111259460449,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.00039336873427808485,
          "payload_success": 0.0
        },
        {
          "scene": "d6cd62354e99289f",
          "valid_context_views": 2,
          "target_bin_mass": 0.0019505889067659155,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.6583824157714844,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.0349626075476408,
          "payload_success": 0.0
        },
        {
          "scene": "79ce50fb7b021e1d",
          "valid_context_views": 1,
          "target_bin_mass": 0.03075326234102249,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.1912431716918945,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0033595561019679463,
          "payload_success": 0.0
        },
        {
          "scene": "5be4f1f46b408d68",
          "valid_context_views": 2,
          "target_bin_mass": 0.0003817460165009834,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.092819333076477,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.011798614655365598,
          "payload_success": 0.0
        },
        {
          "scene": "1f0e06e4388dd600",
          "valid_context_views": 2,
          "target_bin_mass": 0.008895985665731132,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.212161064147949,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.019583237029303233,
          "payload_success": 0.0
        },
        {
          "scene": "d4127110de7604d3",
          "valid_context_views": 1,
          "target_bin_mass": 0.01118298526853323,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.6758856773376465,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.022747327876507035,
          "payload_success": 0.0
        },
        {
          "scene": "c9c30723d7c54793",
          "valid_context_views": 2,
          "target_bin_mass": 0.0049225823022425175,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.206116795539856,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.03842977693043842,
          "payload_success": 0.0
        },
        {
          "scene": "7d1a68f312ba2d95",
          "valid_context_views": 2,
          "target_bin_mass": 0.0028484773356467485,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.3692360520362854,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.0064576390595054685,
          "payload_success": 0.0
        },
        {
          "scene": "30fc5fc78c5a716e",
          "valid_context_views": 1,
          "target_bin_mass": 0.02878427505493164,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.025789737701416,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.017019352288158655,
          "payload_success": 0.0
        },
        {
          "scene": "4091c41c6909da3b",
          "valid_context_views": 2,
          "target_bin_mass": 0.0007054716988932341,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0852640867233276,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.010655444624491152,
          "payload_success": 0.0
        },
        {
          "scene": "800ea72b6988f63e",
          "valid_context_views": 1,
          "target_bin_mass": 0.006073810160160065,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.750004768371582,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.00016674889200719213,
          "payload_success": 0.0
        },
        {
          "scene": "6eaf7b55c0a59be9",
          "valid_context_views": 1,
          "target_bin_mass": 0.04572625085711479,
          "target_bin_peak_fraction": 0.00390625,
          "target_log_depth_error": 1.6804602146148682,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.002663292089029663,
          "payload_success": 0.0
        },
        {
          "scene": "d3a01038c5f21473",
          "valid_context_views": 2,
          "target_bin_mass": 0.0007798657170496881,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.6864578127861023,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.011562246882351877,
          "payload_success": 0.0
        },
        {
          "scene": "4c8fd5318ae8d467",
          "valid_context_views": 1,
          "target_bin_mass": 0.0002983420854434371,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.2715487480163574,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.011999665615572171,
          "payload_success": 0.0
        },
        {
          "scene": "3e5f747d06bc84a3",
          "valid_context_views": 2,
          "target_bin_mass": 0.0027061894070357084,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.602952718734741,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.042700958800130556,
          "payload_success": 0.0
        },
        {
          "scene": "a14cdbc8771393d1",
          "valid_context_views": 1,
          "target_bin_mass": 0.014127399772405624,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0141608715057373,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.0030247931282099396,
          "payload_success": 0.0
        },
        {
          "scene": "052430ff6e2c07c4",
          "valid_context_views": 2,
          "target_bin_mass": 0.0012118788145016879,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.5446619987487793,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.00017205282596091938,
          "payload_success": 0.0
        },
        {
          "scene": "813895d9ceb3f376",
          "valid_context_views": 2,
          "target_bin_mass": 8.428432010987308e-05,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.338119149208069,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.04651390685859122,
          "payload_success": 0.0
        },
        {
          "scene": "ea238737feca4622",
          "valid_context_views": 1,
          "target_bin_mass": 0.015932366251945496,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0234556198120117,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.024240711347219793,
          "payload_success": 0.0
        },
        {
          "scene": "efa64a0035040381",
          "valid_context_views": 2,
          "target_bin_mass": 0.003568653599359095,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.8638857007026672,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.021557474188588638,
          "payload_success": 0.0
        },
        {
          "scene": "2e4cac06a4f92261",
          "valid_context_views": 1,
          "target_bin_mass": 0.007849321700632572,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.9497348070144653,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.016271947207970042,
          "payload_success": 0.0
        },
        {
          "scene": "0425df3e42ba0de3",
          "valid_context_views": 2,
          "target_bin_mass": 0.039366861805319786,
          "target_bin_peak_fraction": 0.017578125,
          "target_log_depth_error": 1.1124562621116638,
          "target_depth_within_20pct": 0.01611328125,
          "payload_score": 0.04023412350623101,
          "payload_success": 0.0
        },
        {
          "scene": "dbb340f63c6ae50b",
          "valid_context_views": 1,
          "target_bin_mass": 0.03606641665101051,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.7905950546264648,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.021687908887358037,
          "payload_success": 0.0
        },
        {
          "scene": "0869b66f912b845d",
          "valid_context_views": 1,
          "target_bin_mass": 0.04465906322002411,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.6696925163269043,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.001229411221735992,
          "payload_success": 0.0
        },
        {
          "scene": "45e81a557d2dd78b",
          "valid_context_views": 2,
          "target_bin_mass": 0.010915792547166348,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.641924500465393,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.05144102618078957,
          "payload_success": 0.0
        },
        {
          "scene": "c71fa7a8db8bbec8",
          "valid_context_views": 1,
          "target_bin_mass": 0.03471021354198456,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.8563274145126343,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.003340216115413403,
          "payload_success": 0.0
        }
      ],
      "exact": [
        {
          "scene": "6558c5f10d45a929",
          "valid_context_views": 2,
          "target_bin_mass": 0.034715960966423154,
          "target_bin_peak_fraction": 0.001953125,
          "target_log_depth_error": 0.9173111915588379,
          "target_depth_within_20pct": 0.048828125,
          "payload_score": 0.9609445157446392,
          "payload_success": 1.0
        },
        {
          "scene": "c48f19e2ffa52523",
          "valid_context_views": 1,
          "target_bin_mass": 0.023058362305164337,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 0.9974420666694641,
          "target_depth_within_20pct": 0.015869140625,
          "payload_score": 0.9740372836589813,
          "payload_success": 1.0
        },
        {
          "scene": "20d86cff490c0c42",
          "valid_context_views": 1,
          "target_bin_mass": 0.02710530161857605,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 0.9999051690101624,
          "target_depth_within_20pct": 0.015380859375,
          "payload_score": 0.9708172622716652,
          "payload_success": 1.0
        },
        {
          "scene": "1214f2a11a9fc1ed",
          "valid_context_views": 2,
          "target_bin_mass": 0.14509044401347637,
          "target_bin_peak_fraction": 0.091796875,
          "target_log_depth_error": 1.1519815921783447,
          "target_depth_within_20pct": 0.0125732421875,
          "payload_score": 0.48068154151575554,
          "payload_success": 1.0
        },
        {
          "scene": "fea544b472e9abd1",
          "valid_context_views": 1,
          "target_bin_mass": 0.13590922951698303,
          "target_bin_peak_fraction": 0.3828125,
          "target_log_depth_error": 1.3903827667236328,
          "target_depth_within_20pct": 0.03271484375,
          "payload_score": 0.1822054609656334,
          "payload_success": 0.0
        },
        {
          "scene": "21e794f71e31becb",
          "valid_context_views": 1,
          "target_bin_mass": 0.02694198302924633,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 0.9649950861930847,
          "target_depth_within_20pct": 0.03466796875,
          "payload_score": 0.9790309168674328,
          "payload_success": 1.0
        },
        {
          "scene": "ffa95c3b40609c76",
          "valid_context_views": 2,
          "target_bin_mass": 0.0014336825115606189,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.6160691976547241,
          "target_depth_within_20pct": 0.03076171875,
          "payload_score": 0.2221077916844521,
          "payload_success": 0.0
        },
        {
          "scene": "6771a51bf0cfce7f",
          "valid_context_views": 1,
          "target_bin_mass": 0.0207449272274971,
          "target_bin_peak_fraction": 0.00390625,
          "target_log_depth_error": 0.9390097856521606,
          "target_depth_within_20pct": 0.041259765625,
          "payload_score": 0.9442732891579366,
          "payload_success": 1.0
        },
        {
          "scene": "a47b88040452d7d9",
          "valid_context_views": 2,
          "target_bin_mass": 0.05244959890842438,
          "target_bin_peak_fraction": 0.00390625,
          "target_log_depth_error": 0.943813681602478,
          "target_depth_within_20pct": 0.047607421875,
          "payload_score": 0.9688284758459101,
          "payload_success": 1.0
        },
        {
          "scene": "3087828bc27bc4c7",
          "valid_context_views": 1,
          "target_bin_mass": 0.5937744975090027,
          "target_bin_peak_fraction": 0.9296875,
          "target_log_depth_error": 0.9651304483413696,
          "target_depth_within_20pct": 0.048583984375,
          "payload_score": 0.01496559064196167,
          "payload_success": 0.0
        },
        {
          "scene": "8adebbb68f2c3f84",
          "valid_context_views": 2,
          "target_bin_mass": 0.02261496940627694,
          "target_bin_peak_fraction": 0.005859375,
          "target_log_depth_error": 1.3536875247955322,
          "target_depth_within_20pct": 0.0350341796875,
          "payload_score": 0.9389452705729193,
          "payload_success": 1.0
        },
        {
          "scene": "252a24d25a1ea81d",
          "valid_context_views": 1,
          "target_bin_mass": 0.013679403811693192,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.0222373008728027,
          "target_depth_within_20pct": 0.0205078125,
          "payload_score": 0.9675711536981974,
          "payload_success": 1.0
        },
        {
          "scene": "29e0bfbad00f0d5e",
          "valid_context_views": 2,
          "target_bin_mass": 0.022479312494397163,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.450116604566574,
          "target_depth_within_20pct": 0.0167236328125,
          "payload_score": 0.4881770407752052,
          "payload_success": 1.0
        },
        {
          "scene": "10c8e54590f715f7",
          "valid_context_views": 1,
          "target_bin_mass": 0.026897680014371872,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 0.9112372398376465,
          "target_depth_within_20pct": 0.06201171875,
          "payload_score": 0.9806475071679979,
          "payload_success": 1.0
        },
        {
          "scene": "e124dfa7e996a414",
          "valid_context_views": 1,
          "target_bin_mass": 0.023464960977435112,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 0.9749237298965454,
          "target_depth_within_20pct": 0.019775390625,
          "payload_score": 0.7783221317792699,
          "payload_success": 1.0
        },
        {
          "scene": "d6cd62354e99289f",
          "valid_context_views": 2,
          "target_bin_mass": 0.03738592192530632,
          "target_bin_peak_fraction": 0.00390625,
          "target_log_depth_error": 1.2207525968551636,
          "target_depth_within_20pct": 0.0245361328125,
          "payload_score": 0.6928901264704571,
          "payload_success": 1.0
        },
        {
          "scene": "79ce50fb7b021e1d",
          "valid_context_views": 1,
          "target_bin_mass": 0.060656286776065826,
          "target_bin_peak_fraction": 0.0078125,
          "target_log_depth_error": 0.993546724319458,
          "target_depth_within_20pct": 0.080078125,
          "payload_score": 0.5987289894011713,
          "payload_success": 1.0
        },
        {
          "scene": "5be4f1f46b408d68",
          "valid_context_views": 2,
          "target_bin_mass": 0.01796944160014391,
          "target_bin_peak_fraction": 0.001953125,
          "target_log_depth_error": 1.3246045112609863,
          "target_depth_within_20pct": 0.021728515625,
          "payload_score": 0.8482606157737692,
          "payload_success": 1.0
        },
        {
          "scene": "1f0e06e4388dd600",
          "valid_context_views": 2,
          "target_bin_mass": 0.08167073503136635,
          "target_bin_peak_fraction": 0.037109375,
          "target_log_depth_error": 1.0477367639541626,
          "target_depth_within_20pct": 0.0333251953125,
          "payload_score": 0.21230283843346154,
          "payload_success": 0.0
        },
        {
          "scene": "d4127110de7604d3",
          "valid_context_views": 1,
          "target_bin_mass": 0.4190335273742676,
          "target_bin_peak_fraction": 0.6953125,
          "target_log_depth_error": 1.5659282207489014,
          "target_depth_within_20pct": 0.02294921875,
          "payload_score": -0.012702556549859429,
          "payload_success": 0.0
        },
        {
          "scene": "c9c30723d7c54793",
          "valid_context_views": 2,
          "target_bin_mass": 0.012414544820785522,
          "target_bin_peak_fraction": 0.0078125,
          "target_log_depth_error": 1.7238543033599854,
          "target_depth_within_20pct": 0.0040283203125,
          "payload_score": 0.13132461967245904,
          "payload_success": 0.0
        },
        {
          "scene": "7d1a68f312ba2d95",
          "valid_context_views": 2,
          "target_bin_mass": 0.04453097563236952,
          "target_bin_peak_fraction": 0.00390625,
          "target_log_depth_error": 0.9622892737388611,
          "target_depth_within_20pct": 0.036865234375,
          "payload_score": 0.9504148873640466,
          "payload_success": 1.0
        },
        {
          "scene": "30fc5fc78c5a716e",
          "valid_context_views": 1,
          "target_bin_mass": 0.025225898250937462,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.0015435218811035,
          "target_depth_within_20pct": 0.01953125,
          "payload_score": 0.9208949838959893,
          "payload_success": 1.0
        },
        {
          "scene": "4091c41c6909da3b",
          "valid_context_views": 2,
          "target_bin_mass": 0.03060565027408302,
          "target_bin_peak_fraction": 0.037109375,
          "target_log_depth_error": 1.8024182319641113,
          "target_depth_within_20pct": 0.0059814453125,
          "payload_score": 0.11954143377011305,
          "payload_success": 0.0
        },
        {
          "scene": "800ea72b6988f63e",
          "valid_context_views": 1,
          "target_bin_mass": 0.07572278380393982,
          "target_bin_peak_fraction": 0.30078125,
          "target_log_depth_error": 2.075899600982666,
          "target_depth_within_20pct": 0.00537109375,
          "payload_score": 0.015134597001519022,
          "payload_success": 0.0
        },
        {
          "scene": "6eaf7b55c0a59be9",
          "valid_context_views": 1,
          "target_bin_mass": 0.1971847116947174,
          "target_bin_peak_fraction": 0.72265625,
          "target_log_depth_error": 1.694709062576294,
          "target_depth_within_20pct": 0.01171875,
          "payload_score": 0.029592968977068538,
          "payload_success": 0.0
        },
        {
          "scene": "d3a01038c5f21473",
          "valid_context_views": 2,
          "target_bin_mass": 0.02462013444164768,
          "target_bin_peak_fraction": 0.001953125,
          "target_log_depth_error": 1.0431166887283325,
          "target_depth_within_20pct": 0.0313720703125,
          "payload_score": 0.9431222566051186,
          "payload_success": 1.0
        },
        {
          "scene": "4c8fd5318ae8d467",
          "valid_context_views": 1,
          "target_bin_mass": 0.01260988600552082,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 0.8879284858703613,
          "target_depth_within_20pct": 0.12548828125,
          "payload_score": 0.2592038716556448,
          "payload_success": 0.0
        },
        {
          "scene": "3e5f747d06bc84a3",
          "valid_context_views": 2,
          "target_bin_mass": 0.07314476370811462,
          "target_bin_peak_fraction": 0.01953125,
          "target_log_depth_error": 1.1323614716529846,
          "target_depth_within_20pct": 0.093505859375,
          "payload_score": 0.33668226588498124,
          "payload_success": 1.0
        },
        {
          "scene": "a14cdbc8771393d1",
          "valid_context_views": 1,
          "target_bin_mass": 0.0944930762052536,
          "target_bin_peak_fraction": 0.125,
          "target_log_depth_error": 1.402665615081787,
          "target_depth_within_20pct": 0.02197265625,
          "payload_score": 0.09519766185661846,
          "payload_success": 0.0
        },
        {
          "scene": "052430ff6e2c07c4",
          "valid_context_views": 2,
          "target_bin_mass": 0.008015229366719723,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.063359797000885,
          "target_depth_within_20pct": 0.0123291015625,
          "payload_score": 0.9773654400375841,
          "payload_success": 1.0
        },
        {
          "scene": "813895d9ceb3f376",
          "valid_context_views": 2,
          "target_bin_mass": 0.0439880455378443,
          "target_bin_peak_fraction": 0.01953125,
          "target_log_depth_error": 1.286195695400238,
          "target_depth_within_20pct": 0.01708984375,
          "payload_score": 0.4059957902048536,
          "payload_success": 1.0
        },
        {
          "scene": "ea238737feca4622",
          "valid_context_views": 1,
          "target_bin_mass": 0.01964188553392887,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.0145260095596313,
          "target_depth_within_20pct": 0.005126953125,
          "payload_score": 0.9894413305512557,
          "payload_success": 1.0
        },
        {
          "scene": "efa64a0035040381",
          "valid_context_views": 2,
          "target_bin_mass": 0.2539578080177307,
          "target_bin_peak_fraction": 0.251953125,
          "target_log_depth_error": 1.0584850013256073,
          "target_depth_within_20pct": 0.0364990234375,
          "payload_score": 0.39661029938589104,
          "payload_success": 1.0
        },
        {
          "scene": "2e4cac06a4f92261",
          "valid_context_views": 1,
          "target_bin_mass": 0.013409266248345375,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.0013467073440552,
          "target_depth_within_20pct": 0.02197265625,
          "payload_score": 0.9346064149916589,
          "payload_success": 1.0
        },
        {
          "scene": "0425df3e42ba0de3",
          "valid_context_views": 2,
          "target_bin_mass": 0.05390745430486277,
          "target_bin_peak_fraction": 0.01171875,
          "target_log_depth_error": 0.9060251116752625,
          "target_depth_within_20pct": 0.0631103515625,
          "payload_score": 0.9537522094855037,
          "payload_success": 1.0
        },
        {
          "scene": "dbb340f63c6ae50b",
          "valid_context_views": 1,
          "target_bin_mass": 0.014287993311882019,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 0.9831571578979492,
          "target_depth_within_20pct": 0.019775390625,
          "payload_score": 0.7900781916233443,
          "payload_success": 1.0
        },
        {
          "scene": "0869b66f912b845d",
          "valid_context_views": 1,
          "target_bin_mass": 0.2850859761238098,
          "target_bin_peak_fraction": 0.79296875,
          "target_log_depth_error": 1.373095154762268,
          "target_depth_within_20pct": 0.02783203125,
          "payload_score": 0.021611365179427244,
          "payload_success": 0.0
        },
        {
          "scene": "45e81a557d2dd78b",
          "valid_context_views": 2,
          "target_bin_mass": 0.04185301251709461,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.11334627866745,
          "target_depth_within_20pct": 0.0404052734375,
          "payload_score": 0.6595355954812598,
          "payload_success": 1.0
        },
        {
          "scene": "c71fa7a8db8bbec8",
          "valid_context_views": 1,
          "target_bin_mass": 0.16653427481651306,
          "target_bin_peak_fraction": 0.2421875,
          "target_log_depth_error": 0.939089298248291,
          "target_depth_within_20pct": 0.07763671875,
          "payload_score": 0.1646273179318417,
          "payload_success": 0.0
        }
      ],
      "wrong": [
        {
          "scene": "6558c5f10d45a929",
          "valid_context_views": 2,
          "target_bin_mass": 0.002262237212562468,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.4529014229774475,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.017525831975737694,
          "payload_success": 0.0
        },
        {
          "scene": "c48f19e2ffa52523",
          "valid_context_views": 1,
          "target_bin_mass": 0.010729224421083927,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.2004709243774414,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.0008625387883512304,
          "payload_success": 0.0
        },
        {
          "scene": "20d86cff490c0c42",
          "valid_context_views": 1,
          "target_bin_mass": 0.031649649143218994,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.5971602201461792,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.010608847646933026,
          "payload_success": 0.0
        },
        {
          "scene": "1214f2a11a9fc1ed",
          "valid_context_views": 2,
          "target_bin_mass": 0.010250198421999812,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.95115464925766,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.02311850351358672,
          "payload_success": 0.0
        },
        {
          "scene": "fea544b472e9abd1",
          "valid_context_views": 1,
          "target_bin_mass": 0.0595889613032341,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.5608785152435303,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.016668928504578094,
          "payload_success": 0.0
        },
        {
          "scene": "21e794f71e31becb",
          "valid_context_views": 1,
          "target_bin_mass": 0.008252887055277824,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.9749834537506104,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.01680768013552383,
          "payload_success": 0.0
        },
        {
          "scene": "ffa95c3b40609c76",
          "valid_context_views": 2,
          "target_bin_mass": 0.00020734362578878063,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.176573395729065,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.006158106007318886,
          "payload_success": 0.0
        },
        {
          "scene": "6771a51bf0cfce7f",
          "valid_context_views": 1,
          "target_bin_mass": 0.026753868907690048,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.714495301246643,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.01861327952509891,
          "payload_success": 0.0
        },
        {
          "scene": "a47b88040452d7d9",
          "valid_context_views": 2,
          "target_bin_mass": 0.0011738911853171885,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.760085940361023,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.08269778206712841,
          "payload_success": 0.0
        },
        {
          "scene": "3087828bc27bc4c7",
          "valid_context_views": 1,
          "target_bin_mass": 0.04838944971561432,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.7581517696380615,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.033992015501009484,
          "payload_success": 0.0
        },
        {
          "scene": "8adebbb68f2c3f84",
          "valid_context_views": 2,
          "target_bin_mass": 0.0006936865975148976,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.3014405965805054,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.011474097967919908,
          "payload_success": 0.0
        },
        {
          "scene": "252a24d25a1ea81d",
          "valid_context_views": 1,
          "target_bin_mass": 0.004755606409162283,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0444984436035156,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.006522219320226191,
          "payload_success": 0.0
        },
        {
          "scene": "29e0bfbad00f0d5e",
          "valid_context_views": 2,
          "target_bin_mass": 0.003391809412278235,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.9190956354141235,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.03047198875580427,
          "payload_success": 0.0
        },
        {
          "scene": "10c8e54590f715f7",
          "valid_context_views": 1,
          "target_bin_mass": 0.028129806742072105,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.8447110652923584,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.022390067592144958,
          "payload_success": 0.0
        },
        {
          "scene": "e124dfa7e996a414",
          "valid_context_views": 1,
          "target_bin_mass": 0.009898778051137924,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0203819274902344,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0008545866263290046,
          "payload_success": 0.0
        },
        {
          "scene": "d6cd62354e99289f",
          "valid_context_views": 2,
          "target_bin_mass": 0.0009373233187943697,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.6698341369628906,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.029083912661347366,
          "payload_success": 0.0
        },
        {
          "scene": "79ce50fb7b021e1d",
          "valid_context_views": 1,
          "target_bin_mass": 0.025709114968776703,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.1663269996643066,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0033811071684354947,
          "payload_success": 0.0
        },
        {
          "scene": "5be4f1f46b408d68",
          "valid_context_views": 2,
          "target_bin_mass": 0.0003815302043221891,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.11504864692688,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.01070123119038467,
          "payload_success": 0.0
        },
        {
          "scene": "1f0e06e4388dd600",
          "valid_context_views": 2,
          "target_bin_mass": 0.00573380570858717,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.3257224559783936,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.01710358725732839,
          "payload_success": 0.0
        },
        {
          "scene": "d4127110de7604d3",
          "valid_context_views": 1,
          "target_bin_mass": 0.008821366354823112,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.6114892959594727,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.023392783456457483,
          "payload_success": 0.0
        },
        {
          "scene": "c9c30723d7c54793",
          "valid_context_views": 2,
          "target_bin_mass": 0.008716409094631672,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.234659790992737,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.04256625152120627,
          "payload_success": 0.0
        },
        {
          "scene": "7d1a68f312ba2d95",
          "valid_context_views": 2,
          "target_bin_mass": 0.0025787351187318563,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.3684505820274353,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.0052003668635658955,
          "payload_success": 0.0
        },
        {
          "scene": "30fc5fc78c5a716e",
          "valid_context_views": 1,
          "target_bin_mass": 0.02434992603957653,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0297904014587402,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.01801842525276507,
          "payload_success": 0.0
        },
        {
          "scene": "4091c41c6909da3b",
          "valid_context_views": 2,
          "target_bin_mass": 0.0009923700126819313,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0965763330459595,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.009142649335873559,
          "payload_success": 0.0
        },
        {
          "scene": "800ea72b6988f63e",
          "valid_context_views": 1,
          "target_bin_mass": 0.008466530591249466,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.7510223388671875,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0014085751858406834,
          "payload_success": 0.0
        },
        {
          "scene": "6eaf7b55c0a59be9",
          "valid_context_views": 1,
          "target_bin_mass": 0.0460352748632431,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.6226738691329956,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.00192462050434589,
          "payload_success": 0.0
        },
        {
          "scene": "d3a01038c5f21473",
          "valid_context_views": 2,
          "target_bin_mass": 0.0010070762946270406,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.708473563194275,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.012253450509643308,
          "payload_success": 0.0
        },
        {
          "scene": "4c8fd5318ae8d467",
          "valid_context_views": 1,
          "target_bin_mass": 0.0005697610322386026,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.2803831100463867,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.013413926877194282,
          "payload_success": 0.0
        },
        {
          "scene": "3e5f747d06bc84a3",
          "valid_context_views": 2,
          "target_bin_mass": 0.002604631008580327,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.6286916732788086,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.03948213123364152,
          "payload_success": 0.0
        },
        {
          "scene": "a14cdbc8771393d1",
          "valid_context_views": 1,
          "target_bin_mass": 0.01675458624958992,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0019240379333496,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.002171542581124475,
          "payload_success": 0.0
        },
        {
          "scene": "052430ff6e2c07c4",
          "valid_context_views": 2,
          "target_bin_mass": 0.0006560648171216599,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.543337821960449,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0007756339774257141,
          "payload_success": 0.0
        },
        {
          "scene": "813895d9ceb3f376",
          "valid_context_views": 2,
          "target_bin_mass": 0.00011916697985725477,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.314229726791382,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.04624501084957098,
          "payload_success": 0.0
        },
        {
          "scene": "ea238737feca4622",
          "valid_context_views": 1,
          "target_bin_mass": 0.013741903007030487,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.035040855407715,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.023890204674808693,
          "payload_success": 0.0
        },
        {
          "scene": "efa64a0035040381",
          "valid_context_views": 2,
          "target_bin_mass": 0.003021438606083393,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.830405592918396,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.01818104642274466,
          "payload_success": 0.0
        },
        {
          "scene": "2e4cac06a4f92261",
          "valid_context_views": 1,
          "target_bin_mass": 0.004869487136602402,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0454254150390625,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.01294451022123384,
          "payload_success": 0.0
        },
        {
          "scene": "0425df3e42ba0de3",
          "valid_context_views": 2,
          "target_bin_mass": 0.03182151401415467,
          "target_bin_peak_fraction": 0.0078125,
          "target_log_depth_error": 1.1568098664283752,
          "target_depth_within_20pct": 0.0123291015625,
          "payload_score": 0.04070694873910494,
          "payload_success": 0.0
        },
        {
          "scene": "dbb340f63c6ae50b",
          "valid_context_views": 1,
          "target_bin_mass": 0.03639168292284012,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.7684195041656494,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.022567528142136032,
          "payload_success": 0.0
        },
        {
          "scene": "0869b66f912b845d",
          "valid_context_views": 1,
          "target_bin_mass": 0.04613719880580902,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.6752225160598755,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.0031414565808595496,
          "payload_success": 0.0
        },
        {
          "scene": "45e81a557d2dd78b",
          "valid_context_views": 2,
          "target_bin_mass": 0.010897887870669365,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.6713661551475525,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.05134795460406054,
          "payload_success": 0.0
        },
        {
          "scene": "c71fa7a8db8bbec8",
          "valid_context_views": 1,
          "target_bin_mass": 0.02240975946187973,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.9440644979476929,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.002834616891711696,
          "payload_success": 0.0
        }
      ]
    },
    "js_records": {
      "exact": [
        {
          "scene": "6558c5f10d45a929",
          "cost_volume_js_roi": 0.37845976650714874,
          "cost_volume_js_background": 0.12132416293025017,
          "cost_volume_js_roi_over_background": 3.1194096655315646
        },
        {
          "scene": "c48f19e2ffa52523",
          "cost_volume_js_roi": 0.4471920430660248,
          "cost_volume_js_background": 0.0677804946899414,
          "cost_volume_js_roi_over_background": 6.597650918773655
        },
        {
          "scene": "20d86cff490c0c42",
          "cost_volume_js_roi": 0.2127210795879364,
          "cost_volume_js_background": 0.05633244663476944,
          "cost_volume_js_roi_over_background": 3.776173276603984
        },
        {
          "scene": "1214f2a11a9fc1ed",
          "cost_volume_js_roi": 0.4679197669029236,
          "cost_volume_js_background": 0.19701525568962097,
          "cost_volume_js_roi_over_background": 2.3750433196913807
        },
        {
          "scene": "fea544b472e9abd1",
          "cost_volume_js_roi": 0.12711915373802185,
          "cost_volume_js_background": 0.07089070230722427,
          "cost_volume_js_roi_over_background": 1.7931710309077795
        },
        {
          "scene": "21e794f71e31becb",
          "cost_volume_js_roi": 0.31222712993621826,
          "cost_volume_js_background": 0.060023192316293716,
          "cost_volume_js_roi_over_background": 5.2017748121581
        },
        {
          "scene": "ffa95c3b40609c76",
          "cost_volume_js_roi": 0.26498910784721375,
          "cost_volume_js_background": 0.08186876773834229,
          "cost_volume_js_roi_over_background": 3.2367545667004
        },
        {
          "scene": "6771a51bf0cfce7f",
          "cost_volume_js_roi": 0.30968642234802246,
          "cost_volume_js_background": 0.1044018343091011,
          "cost_volume_js_roi_over_background": 2.966292923849767
        },
        {
          "scene": "a47b88040452d7d9",
          "cost_volume_js_roi": 0.47251826524734497,
          "cost_volume_js_background": 0.14592206850647926,
          "cost_volume_js_roi_over_background": 3.2381549280626056
        },
        {
          "scene": "3087828bc27bc4c7",
          "cost_volume_js_roi": 0.38375940918922424,
          "cost_volume_js_background": 0.0895431786775589,
          "cost_volume_js_roi_over_background": 4.285746997782212
        },
        {
          "scene": "8adebbb68f2c3f84",
          "cost_volume_js_roi": 0.46371549367904663,
          "cost_volume_js_background": 0.14925169944763184,
          "cost_volume_js_roi_over_background": 3.106936104548352
        },
        {
          "scene": "252a24d25a1ea81d",
          "cost_volume_js_roi": 0.42138198018074036,
          "cost_volume_js_background": 0.06360794603824615,
          "cost_volume_js_roi_over_background": 6.624675161297804
        },
        {
          "scene": "29e0bfbad00f0d5e",
          "cost_volume_js_roi": 0.23936079442501068,
          "cost_volume_js_background": 0.10146703198552132,
          "cost_volume_js_roi_over_background": 2.359000650173407
        },
        {
          "scene": "10c8e54590f715f7",
          "cost_volume_js_roi": 0.1526045799255371,
          "cost_volume_js_background": 0.07193633913993835,
          "cost_volume_js_roi_over_background": 2.121383736649069
        },
        {
          "scene": "e124dfa7e996a414",
          "cost_volume_js_roi": 0.4526601731777191,
          "cost_volume_js_background": 0.07369162887334824,
          "cost_volume_js_roi_over_background": 6.142626782693237
        },
        {
          "scene": "d6cd62354e99289f",
          "cost_volume_js_roi": 0.5329286754131317,
          "cost_volume_js_background": 0.24615340679883957,
          "cost_volume_js_roi_over_background": 2.1650266081779215
        },
        {
          "scene": "79ce50fb7b021e1d",
          "cost_volume_js_roi": 0.18955489993095398,
          "cost_volume_js_background": 0.08780843764543533,
          "cost_volume_js_roi_over_background": 2.158732178977653
        },
        {
          "scene": "5be4f1f46b408d68",
          "cost_volume_js_roi": 0.42282022535800934,
          "cost_volume_js_background": 0.10179147496819496,
          "cost_volume_js_roi_over_background": 4.153788178136929
        },
        {
          "scene": "1f0e06e4388dd600",
          "cost_volume_js_roi": 0.4403925985097885,
          "cost_volume_js_background": 0.1445751041173935,
          "cost_volume_js_roi_over_background": 3.046116419547547
        },
        {
          "scene": "d4127110de7604d3",
          "cost_volume_js_roi": 0.37129175662994385,
          "cost_volume_js_background": 0.07383771240711212,
          "cost_volume_js_roi_over_background": 5.0284840161730235
        },
        {
          "scene": "c9c30723d7c54793",
          "cost_volume_js_roi": 0.2180381715297699,
          "cost_volume_js_background": 0.06740483734756708,
          "cost_volume_js_roi_over_background": 3.2347555473722953
        },
        {
          "scene": "7d1a68f312ba2d95",
          "cost_volume_js_roi": 0.3351840376853943,
          "cost_volume_js_background": 0.11939951777458191,
          "cost_volume_js_roi_over_background": 2.807247834268466
        },
        {
          "scene": "30fc5fc78c5a716e",
          "cost_volume_js_roi": 0.36619919538497925,
          "cost_volume_js_background": 0.05089174211025238,
          "cost_volume_js_roi_over_background": 7.195650614428597
        },
        {
          "scene": "4091c41c6909da3b",
          "cost_volume_js_roi": 0.22865387797355652,
          "cost_volume_js_background": 0.1087150014936924,
          "cost_volume_js_roi_over_background": 2.103241271507713
        },
        {
          "scene": "800ea72b6988f63e",
          "cost_volume_js_roi": 0.23614731431007385,
          "cost_volume_js_background": 0.06568783521652222,
          "cost_volume_js_roi_over_background": 3.5949930992805283
        },
        {
          "scene": "6eaf7b55c0a59be9",
          "cost_volume_js_roi": 0.18105867505073547,
          "cost_volume_js_background": 0.06760351359844208,
          "cost_volume_js_roi_over_background": 2.6782435618096034
        },
        {
          "scene": "d3a01038c5f21473",
          "cost_volume_js_roi": 0.2948414385318756,
          "cost_volume_js_background": 0.09297813847661018,
          "cost_volume_js_roi_over_background": 3.1710834757790582
        },
        {
          "scene": "4c8fd5318ae8d467",
          "cost_volume_js_roi": 0.49833944439888,
          "cost_volume_js_background": 0.09301969408988953,
          "cost_volume_js_roi_over_background": 5.357354152522905
        },
        {
          "scene": "3e5f747d06bc84a3",
          "cost_volume_js_roi": 0.4409642517566681,
          "cost_volume_js_background": 0.1469607762992382,
          "cost_volume_js_roi_over_background": 3.0005574471026653
        },
        {
          "scene": "a14cdbc8771393d1",
          "cost_volume_js_roi": 0.1256784200668335,
          "cost_volume_js_background": 0.08250966668128967,
          "cost_volume_js_roi_over_background": 1.5231963128913355
        },
        {
          "scene": "052430ff6e2c07c4",
          "cost_volume_js_roi": 0.6372090876102448,
          "cost_volume_js_background": 0.23831094801425934,
          "cost_volume_js_roi_over_background": 2.6738557037342545
        },
        {
          "scene": "813895d9ceb3f376",
          "cost_volume_js_roi": 0.6079823970794678,
          "cost_volume_js_background": 0.1885208934545517,
          "cost_volume_js_roi_over_background": 3.225013344348695
        },
        {
          "scene": "ea238737feca4622",
          "cost_volume_js_roi": 0.38222163915634155,
          "cost_volume_js_background": 0.1014225110411644,
          "cost_volume_js_roi_over_background": 3.7686075333040128
        },
        {
          "scene": "efa64a0035040381",
          "cost_volume_js_roi": 0.48044998943805695,
          "cost_volume_js_background": 0.18709653615951538,
          "cost_volume_js_roi_over_background": 2.5679256243869384
        },
        {
          "scene": "2e4cac06a4f92261",
          "cost_volume_js_roi": 0.37026387453079224,
          "cost_volume_js_background": 0.07968240231275558,
          "cost_volume_js_roi_over_background": 4.646745878437456
        },
        {
          "scene": "0425df3e42ba0de3",
          "cost_volume_js_roi": 0.2520405203104019,
          "cost_volume_js_background": 0.11011727526783943,
          "cost_volume_js_roi_over_background": 2.2888372391830534
        },
        {
          "scene": "dbb340f63c6ae50b",
          "cost_volume_js_roi": 0.32489973306655884,
          "cost_volume_js_background": 0.12737855315208435,
          "cost_volume_js_roi_over_background": 2.550662768783713
        },
        {
          "scene": "0869b66f912b845d",
          "cost_volume_js_roi": 0.234906867146492,
          "cost_volume_js_background": 0.05225563421845436,
          "cost_volume_js_roi_over_background": 4.495340467297082
        },
        {
          "scene": "45e81a557d2dd78b",
          "cost_volume_js_roi": 0.2839481458067894,
          "cost_volume_js_background": 0.16067780181765556,
          "cost_volume_js_roi_over_background": 1.767189634128967
        },
        {
          "scene": "c71fa7a8db8bbec8",
          "cost_volume_js_roi": 0.13904820382595062,
          "cost_volume_js_background": 0.07343141734600067,
          "cost_volume_js_roi_over_background": 1.8935791906449382
        }
      ],
      "wrong": [
        {
          "scene": "6558c5f10d45a929",
          "cost_volume_js_roi": 0.008533261250704527,
          "cost_volume_js_background": 0.02000098116695881,
          "cost_volume_js_roi_over_background": 0.42664213217705993
        },
        {
          "scene": "c48f19e2ffa52523",
          "cost_volume_js_roi": 0.008005673065781593,
          "cost_volume_js_background": 0.0074173700995743275,
          "cost_volume_js_roi_over_background": 1.079314225703936
        },
        {
          "scene": "20d86cff490c0c42",
          "cost_volume_js_roi": 0.003960040397942066,
          "cost_volume_js_background": 0.008288226090371609,
          "cost_volume_js_roi_over_background": 0.47779106828932016
        },
        {
          "scene": "1214f2a11a9fc1ed",
          "cost_volume_js_roi": 0.03811503527686,
          "cost_volume_js_background": 0.04942769696936011,
          "cost_volume_js_roi_over_background": 0.7711270727520897
        },
        {
          "scene": "fea544b472e9abd1",
          "cost_volume_js_roi": 0.0015874255914241076,
          "cost_volume_js_background": 0.006714125629514456,
          "cost_volume_js_roi_over_background": 0.23643072516337546
        },
        {
          "scene": "21e794f71e31becb",
          "cost_volume_js_roi": 0.004595050122588873,
          "cost_volume_js_background": 0.008950497955083847,
          "cost_volume_js_roi_over_background": 0.5133848580993087
        },
        {
          "scene": "ffa95c3b40609c76",
          "cost_volume_js_roi": 0.012817092705518007,
          "cost_volume_js_background": 0.015685442369431257,
          "cost_volume_js_roi_over_background": 0.8171330080238436
        },
        {
          "scene": "6771a51bf0cfce7f",
          "cost_volume_js_roi": 0.009309632703661919,
          "cost_volume_js_background": 0.012749762274324894,
          "cost_volume_js_roi_over_background": 0.7301808852082984
        },
        {
          "scene": "a47b88040452d7d9",
          "cost_volume_js_roi": 0.012378761544823647,
          "cost_volume_js_background": 0.023764180950820446,
          "cost_volume_js_roi_over_background": 0.5208999868516939
        },
        {
          "scene": "3087828bc27bc4c7",
          "cost_volume_js_roi": 0.003428079653531313,
          "cost_volume_js_background": 0.008626606315374374,
          "cost_volume_js_roi_over_background": 0.39738450187784446
        },
        {
          "scene": "8adebbb68f2c3f84",
          "cost_volume_js_roi": 0.022266864776611328,
          "cost_volume_js_background": 0.031155675649642944,
          "cost_volume_js_roi_over_background": 0.7146968991143197
        },
        {
          "scene": "252a24d25a1ea81d",
          "cost_volume_js_roi": 0.007820753380656242,
          "cost_volume_js_background": 0.033334918320178986,
          "cost_volume_js_roi_over_background": 0.23461144573802725
        },
        {
          "scene": "29e0bfbad00f0d5e",
          "cost_volume_js_roi": 0.011492545250803232,
          "cost_volume_js_background": 0.02598273614421487,
          "cost_volume_js_roi_over_background": 0.442314665669346
        },
        {
          "scene": "10c8e54590f715f7",
          "cost_volume_js_roi": 0.003876536153256893,
          "cost_volume_js_background": 0.020921334624290466,
          "cost_volume_js_roi_over_background": 0.1852910544605547
        },
        {
          "scene": "e124dfa7e996a414",
          "cost_volume_js_roi": 0.006646422203630209,
          "cost_volume_js_background": 0.011209897696971893,
          "cost_volume_js_roi_over_background": 0.5929065887394845
        },
        {
          "scene": "d6cd62354e99289f",
          "cost_volume_js_roi": 0.04182752687484026,
          "cost_volume_js_background": 0.1062982864677906,
          "cost_volume_js_roi_over_background": 0.39349201445043425
        },
        {
          "scene": "79ce50fb7b021e1d",
          "cost_volume_js_roi": 0.008312342688441277,
          "cost_volume_js_background": 0.008971566334366798,
          "cost_volume_js_roi_over_background": 0.9265207856291184
        },
        {
          "scene": "5be4f1f46b408d68",
          "cost_volume_js_roi": 0.01723923534154892,
          "cost_volume_js_background": 0.015632600989192724,
          "cost_volume_js_roi_over_background": 1.1027746024776626
        },
        {
          "scene": "1f0e06e4388dd600",
          "cost_volume_js_roi": 0.06225793669000268,
          "cost_volume_js_background": 0.03170846775174141,
          "cost_volume_js_roi_over_background": 1.9634482869826946
        },
        {
          "scene": "d4127110de7604d3",
          "cost_volume_js_roi": 0.024806078523397446,
          "cost_volume_js_background": 0.026263676583766937,
          "cost_volume_js_roi_over_background": 0.9445013703347838
        },
        {
          "scene": "c9c30723d7c54793",
          "cost_volume_js_roi": 0.03091132827103138,
          "cost_volume_js_background": 0.022340958006680012,
          "cost_volume_js_roi_over_background": 1.3836169541963599
        },
        {
          "scene": "7d1a68f312ba2d95",
          "cost_volume_js_roi": 0.007698689587414265,
          "cost_volume_js_background": 0.01545203709974885,
          "cost_volume_js_roi_over_background": 0.49823136831190984
        },
        {
          "scene": "30fc5fc78c5a716e",
          "cost_volume_js_roi": 0.0031866582576185465,
          "cost_volume_js_background": 0.014348858967423439,
          "cost_volume_js_roi_over_background": 0.22208443645960238
        },
        {
          "scene": "4091c41c6909da3b",
          "cost_volume_js_roi": 0.01463268417865038,
          "cost_volume_js_background": 0.012280546594411135,
          "cost_volume_js_roi_over_background": 1.191533623211014
        },
        {
          "scene": "800ea72b6988f63e",
          "cost_volume_js_roi": 0.012528525665402412,
          "cost_volume_js_background": 0.012954591773450375,
          "cost_volume_js_roi_over_background": 0.9671108039914343
        },
        {
          "scene": "6eaf7b55c0a59be9",
          "cost_volume_js_roi": 0.006303432397544384,
          "cost_volume_js_background": 0.03655407577753067,
          "cost_volume_js_roi_over_background": 0.1724413013724457
        },
        {
          "scene": "d3a01038c5f21473",
          "cost_volume_js_roi": 0.011243497021496296,
          "cost_volume_js_background": 0.02438599243760109,
          "cost_volume_js_roi_over_background": 0.4610637459298067
        },
        {
          "scene": "4c8fd5318ae8d467",
          "cost_volume_js_roi": 0.027375932782888412,
          "cost_volume_js_background": 0.024433113634586334,
          "cost_volume_js_roi_over_background": 1.120443885798344
        },
        {
          "scene": "3e5f747d06bc84a3",
          "cost_volume_js_roi": 0.01919148489832878,
          "cost_volume_js_background": 0.04042029567062855,
          "cost_volume_js_roi_over_background": 0.474798231430907
        },
        {
          "scene": "a14cdbc8771393d1",
          "cost_volume_js_roi": 0.004221826791763306,
          "cost_volume_js_background": 0.015089661814272404,
          "cost_volume_js_roi_over_background": 0.2797827309668487
        },
        {
          "scene": "052430ff6e2c07c4",
          "cost_volume_js_roi": 0.042286938056349754,
          "cost_volume_js_background": 0.029814723879098892,
          "cost_volume_js_roi_over_background": 1.4183239874307303
        },
        {
          "scene": "813895d9ceb3f376",
          "cost_volume_js_roi": 0.02997411321848631,
          "cost_volume_js_background": 0.037876034155488014,
          "cost_volume_js_roi_over_background": 0.7913741205173994
        },
        {
          "scene": "ea238737feca4622",
          "cost_volume_js_roi": 0.005768252536654472,
          "cost_volume_js_background": 0.012660535052418709,
          "cost_volume_js_roi_over_background": 0.45560890695156575
        },
        {
          "scene": "efa64a0035040381",
          "cost_volume_js_roi": 0.027214527130126953,
          "cost_volume_js_background": 0.044765960425138474,
          "cost_volume_js_roi_over_background": 0.6079290351792508
        },
        {
          "scene": "2e4cac06a4f92261",
          "cost_volume_js_roi": 0.03205243498086929,
          "cost_volume_js_background": 0.017701590433716774,
          "cost_volume_js_roi_over_background": 1.8107093315083156
        },
        {
          "scene": "0425df3e42ba0de3",
          "cost_volume_js_roi": 0.01120848348364234,
          "cost_volume_js_background": 0.024595010094344616,
          "cost_volume_js_roi_over_background": 0.4557218492957489
        },
        {
          "scene": "dbb340f63c6ae50b",
          "cost_volume_js_roi": 0.009237516671419144,
          "cost_volume_js_background": 0.007476964499801397,
          "cost_volume_js_roi_over_background": 1.2354634921249807
        },
        {
          "scene": "0869b66f912b845d",
          "cost_volume_js_roi": 0.003404107643291354,
          "cost_volume_js_background": 0.00993167795240879,
          "cost_volume_js_roi_over_background": 0.3427525197256054
        },
        {
          "scene": "45e81a557d2dd78b",
          "cost_volume_js_roi": 0.017551311757415533,
          "cost_volume_js_background": 0.03081183135509491,
          "cost_volume_js_roi_over_background": 0.5696289699610252
        },
        {
          "scene": "c71fa7a8db8bbec8",
          "cost_volume_js_roi": 0.018242783844470978,
          "cost_volume_js_background": 0.009539599530398846,
          "cost_volume_js_roi_over_background": 1.9123217684703224
        }
      ]
    }
  },
  "public": {
    "conditions": {
      "clean": {
        "num_scenes": 40,
        "payload_score": {
          "mean": 0.001526862945968153,
          "median": -0.002612206650178927,
          "std": 0.02560071652729823,
          "sem": 0.00404782869792893,
          "n": 40
        },
        "payload_success": {
          "mean": 0.0,
          "median": 0.0,
          "std": 0.0,
          "sem": 0.0,
          "n": 40
        },
        "target_bin_mass": {
          "mean": 0.01076175003131894,
          "median": 0.002474517902072648,
          "std": 0.01620516257928823,
          "sem": 0.002562261180193988,
          "n": 40
        },
        "target_bin_peak_fraction": {
          "mean": 0.0015625,
          "median": 0.0,
          "std": 0.007297477223542736,
          "sem": 0.001153832459979838,
          "n": 40
        },
        "target_depth_within_20pct": {
          "mean": 0.000726318359375,
          "median": 0.0,
          "std": 0.004477580828456293,
          "sem": 0.000707967691271278,
          "n": 40
        },
        "target_log_depth_error": {
          "mean": 1.986251489818096,
          "median": 2.025407314300537,
          "std": 0.3960635441729131,
          "sem": 0.06262314488725576,
          "n": 40
        },
        "valid_context_views": {
          "mean": 1.475,
          "median": 1.0,
          "std": 0.4993746088859544,
          "sem": 0.07895805848676878,
          "n": 40
        }
      },
      "exact": {
        "num_scenes": 40,
        "payload_score": {
          "mean": 0.0014200351449869322,
          "median": -0.0022146948235102814,
          "std": 0.02475371807889352,
          "sem": 0.003913906484349555,
          "n": 40
        },
        "payload_success": {
          "mean": 0.0,
          "median": 0.0,
          "std": 0.0,
          "sem": 0.0,
          "n": 40
        },
        "target_bin_mass": {
          "mean": 0.016402742798229043,
          "median": 0.005396390217356384,
          "std": 0.023639496998011753,
          "sem": 0.0037377326627215015,
          "n": 40
        },
        "target_bin_peak_fraction": {
          "mean": 0.002197265625,
          "median": 0.0,
          "std": 0.009854938264495698,
          "sem": 0.0015582025558076643,
          "n": 40
        },
        "target_depth_within_20pct": {
          "mean": 0.000506591796875,
          "median": 0.0,
          "std": 0.003105550081159702,
          "sem": 0.0004910305822092712,
          "n": 40
        },
        "target_log_depth_error": {
          "mean": 2.054388678073883,
          "median": 2.081795185804367,
          "std": 0.38587104437798275,
          "sem": 0.0610115691671168,
          "n": 40
        },
        "valid_context_views": {
          "mean": 1.475,
          "median": 1.0,
          "std": 0.4993746088859544,
          "sem": 0.07895805848676878,
          "n": 40
        }
      }
    },
    "paired_lifts_from_clean": {
      "exact": {
        "num_scenes": 40,
        "target_bin_mass_lift": {
          "mean": 0.005640992766910102,
          "median": 0.0021618950813717674,
          "std": 0.011425371921153352,
          "sem": 0.001806509919268916,
          "n": 40
        },
        "target_bin_peak_fraction_lift": {
          "mean": 0.000634765625,
          "median": 0.0,
          "std": 0.004152113612948709,
          "sem": 0.0006565068060354359,
          "n": 40
        },
        "target_depth_within_20pct_lift": {
          "mean": -0.0002197265625,
          "median": 0.0,
          "std": 0.0013721919430074606,
          "sem": 0.0002169625963417767,
          "n": 40
        },
        "target_log_depth_error_lift": {
          "mean": 0.06813718825578689,
          "median": 0.014825940132141113,
          "std": 0.18895201860292615,
          "sem": 0.02987593736358767,
          "n": 40
        }
      }
    },
    "cost_volume_shift_from_clean": {
      "exact": {
        "num_scenes": 40,
        "cost_volume_js_background": {
          "mean": 0.1076575928775128,
          "median": 0.09193773567676544,
          "std": 0.06508657851426511,
          "sem": 0.010291091660622788,
          "n": 40
        },
        "cost_volume_js_roi": {
          "mean": 0.10315539522562175,
          "median": 0.06795871630311012,
          "std": 0.10032869232781703,
          "sem": 0.015863359121108124,
          "n": 40
        },
        "cost_volume_js_roi_over_background": {
          "mean": 0.8913043135172606,
          "median": 0.8736833439766231,
          "std": 0.5171219644299907,
          "sem": 0.08176416178496734,
          "n": 40
        }
      }
    },
    "records": {
      "clean": [
        {
          "scene": "6558c5f10d45a929",
          "valid_context_views": 2,
          "target_bin_mass": 0.0005351328654796816,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.4702956080436707,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.013473646681504855,
          "payload_success": 0.0
        },
        {
          "scene": "c48f19e2ffa52523",
          "valid_context_views": 1,
          "target_bin_mass": 0.01864737644791603,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.156534194946289,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.011555047973524779,
          "payload_success": 0.0
        },
        {
          "scene": "20d86cff490c0c42",
          "valid_context_views": 1,
          "target_bin_mass": 0.023806147277355194,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.2719662189483643,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.020053072920385398,
          "payload_success": 0.0
        },
        {
          "scene": "1214f2a11a9fc1ed",
          "valid_context_views": 2,
          "target_bin_mass": 0.0025220076349796727,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.8885220289230347,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.015658319711207454,
          "payload_success": 0.0
        },
        {
          "scene": "fea544b472e9abd1",
          "valid_context_views": 1,
          "target_bin_mass": 0.0617293082177639,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.5636045932769775,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.008451157285579138,
          "payload_success": 0.0
        },
        {
          "scene": "21e794f71e31becb",
          "valid_context_views": 1,
          "target_bin_mass": 0.0018379215616732836,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.064405918121338,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.013771893456578255,
          "payload_success": 0.0
        },
        {
          "scene": "ffa95c3b40609c76",
          "valid_context_views": 2,
          "target_bin_mass": 0.0024270281691656237,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.1218202114105225,
          "target_depth_within_20pct": 0.0003662109375,
          "payload_score": -0.003987712745791195,
          "payload_success": 0.0
        },
        {
          "scene": "6771a51bf0cfce7f",
          "valid_context_views": 1,
          "target_bin_mass": 0.0190427303314209,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.812196969985962,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.011036130773094168,
          "payload_success": 0.0
        },
        {
          "scene": "a47b88040452d7d9",
          "valid_context_views": 2,
          "target_bin_mass": 0.0022631457686657086,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.7940142154693604,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0835901371787249,
          "payload_success": 0.0
        },
        {
          "scene": "3087828bc27bc4c7",
          "valid_context_views": 1,
          "target_bin_mass": 0.02431555837392807,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.8518626689910889,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.04057176874987051,
          "payload_success": 0.0
        },
        {
          "scene": "8adebbb68f2c3f84",
          "valid_context_views": 2,
          "target_bin_mass": 0.0005889106396352872,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.2863699197769165,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0029679979791821325,
          "payload_success": 0.0
        },
        {
          "scene": "252a24d25a1ea81d",
          "valid_context_views": 1,
          "target_bin_mass": 0.001455721678212285,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.924018144607544,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0021270013672751316,
          "payload_success": 0.0
        },
        {
          "scene": "29e0bfbad00f0d5e",
          "valid_context_views": 2,
          "target_bin_mass": 0.0009811053168959916,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0065858364105225,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.019806081969580502,
          "payload_success": 0.0
        },
        {
          "scene": "10c8e54590f715f7",
          "valid_context_views": 1,
          "target_bin_mass": 0.009873674251139164,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.5851666927337646,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.03027706906672508,
          "payload_success": 0.0
        },
        {
          "scene": "e124dfa7e996a414",
          "valid_context_views": 1,
          "target_bin_mass": 0.0021217395551502705,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.8690545558929443,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.003984702647809758,
          "payload_success": 0.0
        },
        {
          "scene": "d6cd62354e99289f",
          "valid_context_views": 2,
          "target_bin_mass": 0.0002987126099469606,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.63981556892395,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.03527431252745458,
          "payload_success": 0.0
        },
        {
          "scene": "79ce50fb7b021e1d",
          "valid_context_views": 1,
          "target_bin_mass": 0.00389217771589756,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.210071086883545,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.005546416912067641,
          "payload_success": 0.0
        },
        {
          "scene": "5be4f1f46b408d68",
          "valid_context_views": 2,
          "target_bin_mass": 0.00037779936246806756,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0651233196258545,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.012663798064109267,
          "payload_success": 0.0
        },
        {
          "scene": "1f0e06e4388dd600",
          "valid_context_views": 2,
          "target_bin_mass": 0.0017250984092243016,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.1363461017608643,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.024043423490396128,
          "payload_success": 0.0
        },
        {
          "scene": "d4127110de7604d3",
          "valid_context_views": 1,
          "target_bin_mass": 0.006530130747705698,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.772437572479248,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.027667461224553876,
          "payload_success": 0.0
        },
        {
          "scene": "c9c30723d7c54793",
          "valid_context_views": 2,
          "target_bin_mass": 0.0010307164338883013,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.19733327627182,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.04367938896380558,
          "payload_success": 0.0
        },
        {
          "scene": "7d1a68f312ba2d95",
          "valid_context_views": 2,
          "target_bin_mass": 0.002304230467416346,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.4262140989303589,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.007978389563203013,
          "payload_success": 0.0
        },
        {
          "scene": "30fc5fc78c5a716e",
          "valid_context_views": 1,
          "target_bin_mass": 0.011859812773764133,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.9063608646392822,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.02114646380962154,
          "payload_success": 0.0
        },
        {
          "scene": "4091c41c6909da3b",
          "valid_context_views": 2,
          "target_bin_mass": 0.0016616376815363765,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.1029082536697388,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.009039225851769505,
          "payload_success": 0.0
        },
        {
          "scene": "800ea72b6988f63e",
          "valid_context_views": 1,
          "target_bin_mass": 0.002679659053683281,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.822503089904785,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.0005487021050971596,
          "payload_success": 0.0
        },
        {
          "scene": "6eaf7b55c0a59be9",
          "valid_context_views": 1,
          "target_bin_mass": 0.03660781309008598,
          "target_bin_peak_fraction": 0.04296875,
          "target_log_depth_error": 2.0442287921905518,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.006647545130705678,
          "payload_success": 0.0
        },
        {
          "scene": "d3a01038c5f21473",
          "valid_context_views": 2,
          "target_bin_mass": 0.0014201299054548144,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.7138416767120361,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.006463511692543413,
          "payload_success": 0.0
        },
        {
          "scene": "4c8fd5318ae8d467",
          "valid_context_views": 1,
          "target_bin_mass": 3.256460331613198e-05,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.2703704833984375,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.010773476131373283,
          "payload_success": 0.0
        },
        {
          "scene": "3e5f747d06bc84a3",
          "valid_context_views": 2,
          "target_bin_mass": 0.0002721928533162554,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.7229608297348022,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.0494496898021105,
          "payload_success": 0.0
        },
        {
          "scene": "a14cdbc8771393d1",
          "valid_context_views": 1,
          "target_bin_mass": 0.010157745331525803,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.272122383117676,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.006414702058530837,
          "payload_success": 0.0
        },
        {
          "scene": "052430ff6e2c07c4",
          "valid_context_views": 2,
          "target_bin_mass": 6.755841059202794e-05,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.5837138891220093,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.001239710652548096,
          "payload_success": 0.0
        },
        {
          "scene": "813895d9ceb3f376",
          "valid_context_views": 2,
          "target_bin_mass": 0.00017695001588435844,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.293045163154602,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0446653952677324,
          "payload_success": 0.0
        },
        {
          "scene": "ea238737feca4622",
          "valid_context_views": 1,
          "target_bin_mass": 0.0027388534508645535,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.203721523284912,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.016200336492257127,
          "payload_success": 0.0
        },
        {
          "scene": "efa64a0035040381",
          "valid_context_views": 2,
          "target_bin_mass": 0.0032653454472892918,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.454734742641449,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.01927107179744309,
          "payload_success": 0.0
        },
        {
          "scene": "2e4cac06a4f92261",
          "valid_context_views": 1,
          "target_bin_mass": 0.003803880186751485,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.104245662689209,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.01848046019153549,
          "payload_success": 0.0
        },
        {
          "scene": "0425df3e42ba0de3",
          "valid_context_views": 2,
          "target_bin_mass": 0.04463706444948912,
          "target_bin_peak_fraction": 0.01953125,
          "target_log_depth_error": 1.1453995108604431,
          "target_depth_within_20pct": 0.0286865234375,
          "payload_score": 0.03576064972602642,
          "payload_success": 0.0
        },
        {
          "scene": "dbb340f63c6ae50b",
          "valid_context_views": 1,
          "target_bin_mass": 0.023740224540233612,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.6693530082702637,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.01977109641499691,
          "payload_success": 0.0
        },
        {
          "scene": "0869b66f912b845d",
          "valid_context_views": 1,
          "target_bin_mass": 0.061178214848041534,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.588233232498169,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.009276417767668658,
          "payload_success": 0.0
        },
        {
          "scene": "45e81a557d2dd78b",
          "valid_context_views": 2,
          "target_bin_mass": 0.0013267731119412929,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.6334603428840637,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.047133662762033506,
          "payload_success": 0.0
        },
        {
          "scene": "c71fa7a8db8bbec8",
          "valid_context_views": 1,
          "target_bin_mass": 0.036537207663059235,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.8050973415374756,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.0076803445567334575,
          "payload_success": 0.0
        }
      ],
      "exact": [
        {
          "scene": "6558c5f10d45a929",
          "valid_context_views": 2,
          "target_bin_mass": 0.002678745542652905,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.4648789167404175,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.012807523136852319,
          "payload_success": 0.0
        },
        {
          "scene": "c48f19e2ffa52523",
          "valid_context_views": 1,
          "target_bin_mass": 0.02096421830356121,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.357652187347412,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.010928164958022535,
          "payload_success": 0.0
        },
        {
          "scene": "20d86cff490c0c42",
          "valid_context_views": 1,
          "target_bin_mass": 0.020651526749134064,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.8227360248565674,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.01703046642993606,
          "payload_success": 0.0
        },
        {
          "scene": "1214f2a11a9fc1ed",
          "valid_context_views": 2,
          "target_bin_mass": 0.004943108418956399,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.7494630217552185,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.01751169673326411,
          "payload_success": 0.0
        },
        {
          "scene": "fea544b472e9abd1",
          "valid_context_views": 1,
          "target_bin_mass": 0.09443479031324387,
          "target_bin_peak_fraction": 0.0078125,
          "target_log_depth_error": 1.56309974193573,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.008269431218494955,
          "payload_success": 0.0
        },
        {
          "scene": "21e794f71e31becb",
          "valid_context_views": 1,
          "target_bin_mass": 0.004018099047243595,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.8844166994094849,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.008806715502955571,
          "payload_success": 0.0
        },
        {
          "scene": "ffa95c3b40609c76",
          "valid_context_views": 2,
          "target_bin_mass": 0.001406062101864336,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.146873652935028,
          "target_depth_within_20pct": 0.0003662109375,
          "payload_score": -0.0039006107380623336,
          "payload_success": 0.0
        },
        {
          "scene": "6771a51bf0cfce7f",
          "valid_context_views": 1,
          "target_bin_mass": 0.02020401693880558,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.1110973358154297,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0051825572782177405,
          "payload_success": 0.0
        },
        {
          "scene": "a47b88040452d7d9",
          "valid_context_views": 2,
          "target_bin_mass": 0.005095931934192777,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.784800410270691,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.08088405260459129,
          "payload_success": 0.0
        },
        {
          "scene": "3087828bc27bc4c7",
          "valid_context_views": 1,
          "target_bin_mass": 0.018955912441015244,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.4000301361083984,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.03295580005186482,
          "payload_success": 0.0
        },
        {
          "scene": "8adebbb68f2c3f84",
          "valid_context_views": 2,
          "target_bin_mass": 0.0013124658144079149,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.261744976043701,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.004124206567419587,
          "payload_success": 0.0
        },
        {
          "scene": "252a24d25a1ea81d",
          "valid_context_views": 1,
          "target_bin_mass": 0.009150328114628792,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0299243927001953,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0031713208058114016,
          "payload_success": 0.0
        },
        {
          "scene": "29e0bfbad00f0d5e",
          "valid_context_views": 2,
          "target_bin_mass": 0.002310194046003744,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0185043811798096,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.020968968029389728,
          "payload_success": 0.0
        },
        {
          "scene": "10c8e54590f715f7",
          "valid_context_views": 1,
          "target_bin_mass": 0.01596575416624546,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.9269590377807617,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.027965627196762297,
          "payload_success": 0.0
        },
        {
          "scene": "e124dfa7e996a414",
          "valid_context_views": 1,
          "target_bin_mass": 0.019561326131224632,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.166116714477539,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.0043221630336034685,
          "payload_success": 0.0
        },
        {
          "scene": "d6cd62354e99289f",
          "valid_context_views": 2,
          "target_bin_mass": 0.0006321398650470655,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.50423526763916,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.037395014393823756,
          "payload_success": 0.0
        },
        {
          "scene": "79ce50fb7b021e1d",
          "valid_context_views": 1,
          "target_bin_mass": 0.00982712022960186,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.123598575592041,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.005440544615241809,
          "payload_success": 0.0
        },
        {
          "scene": "5be4f1f46b408d68",
          "valid_context_views": 2,
          "target_bin_mass": 0.00041700647852849215,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.0524930357933044,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.011578729332767311,
          "payload_success": 0.0
        },
        {
          "scene": "1f0e06e4388dd600",
          "valid_context_views": 2,
          "target_bin_mass": 0.004727737577923108,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.573079824447632,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.026912657072625263,
          "payload_success": 0.0
        },
        {
          "scene": "d4127110de7604d3",
          "valid_context_views": 1,
          "target_bin_mass": 0.01882646046578884,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.6028692722320557,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.028164969373232963,
          "payload_success": 0.0
        },
        {
          "scene": "c9c30723d7c54793",
          "valid_context_views": 2,
          "target_bin_mass": 0.0006728218722855672,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.1758092641830444,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.04443272410703755,
          "payload_success": 0.0
        },
        {
          "scene": "7d1a68f312ba2d95",
          "valid_context_views": 2,
          "target_bin_mass": 0.005781458457931876,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.3864460587501526,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.007495718074412389,
          "payload_success": 0.0
        },
        {
          "scene": "30fc5fc78c5a716e",
          "valid_context_views": 1,
          "target_bin_mass": 0.031312137842178345,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.6854212284088135,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.026341503745941228,
          "payload_success": 0.0
        },
        {
          "scene": "4091c41c6909da3b",
          "valid_context_views": 2,
          "target_bin_mass": 0.0012221786309964955,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.128340244293213,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.009822024688742322,
          "payload_success": 0.0
        },
        {
          "scene": "800ea72b6988f63e",
          "valid_context_views": 1,
          "target_bin_mass": 0.004459838382899761,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.804628849029541,
          "target_depth_within_20pct": 0.0,
          "payload_score": 2.427836840956652e-05,
          "payload_success": 0.0
        },
        {
          "scene": "6eaf7b55c0a59be9",
          "valid_context_views": 1,
          "target_bin_mass": 0.043133825063705444,
          "target_bin_peak_fraction": 0.0625,
          "target_log_depth_error": 2.0030112266540527,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.004679242493705703,
          "payload_success": 0.0
        },
        {
          "scene": "d3a01038c5f21473",
          "valid_context_views": 2,
          "target_bin_mass": 0.005696848500519991,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.7340121269226074,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.0068921476790749035,
          "payload_success": 0.0
        },
        {
          "scene": "4c8fd5318ae8d467",
          "valid_context_views": 1,
          "target_bin_mass": 0.00026250712107867,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.2718544006347656,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.009955032762478699,
          "payload_success": 0.0
        },
        {
          "scene": "3e5f747d06bc84a3",
          "valid_context_views": 2,
          "target_bin_mass": 0.004473775618407672,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.628332495689392,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.043250230319527766,
          "payload_success": 0.0
        },
        {
          "scene": "a14cdbc8771393d1",
          "valid_context_views": 1,
          "target_bin_mass": 0.020345041528344154,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.2633490562438965,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.005818773761357508,
          "payload_success": 0.0
        },
        {
          "scene": "052430ff6e2c07c4",
          "valid_context_views": 2,
          "target_bin_mass": 3.829672641586512e-05,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.6014472246170044,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.0005287789089582291,
          "payload_success": 0.0
        },
        {
          "scene": "813895d9ceb3f376",
          "valid_context_views": 2,
          "target_bin_mass": 0.0004280791399651207,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.5311226844787598,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.05043784710409728,
          "payload_success": 0.0
        },
        {
          "scene": "ea238737feca4622",
          "valid_context_views": 1,
          "target_bin_mass": 0.0034187932033091784,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.577310085296631,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.017013097604644214,
          "payload_success": 0.0
        },
        {
          "scene": "efa64a0035040381",
          "valid_context_views": 2,
          "target_bin_mass": 0.0006435431860154495,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.6851410865783691,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.007913020054913497,
          "payload_success": 0.0
        },
        {
          "scene": "2e4cac06a4f92261",
          "valid_context_views": 1,
          "target_bin_mass": 0.027484672144055367,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 2.2190632820129395,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.01619111154200159,
          "payload_success": 0.0
        },
        {
          "scene": "0425df3e42ba0de3",
          "valid_context_views": 2,
          "target_bin_mass": 0.033361978363245726,
          "target_bin_peak_fraction": 0.005859375,
          "target_log_depth_error": 1.181804358959198,
          "target_depth_within_20pct": 0.0198974609375,
          "payload_score": 0.03516709202311817,
          "payload_success": 0.0
        },
        {
          "scene": "dbb340f63c6ae50b",
          "valid_context_views": 1,
          "target_bin_mass": 0.056581925600767136,
          "target_bin_peak_fraction": 0.0078125,
          "target_log_depth_error": 1.73671555519104,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.01917008934068983,
          "payload_success": 0.0
        },
        {
          "scene": "0869b66f912b845d",
          "valid_context_views": 1,
          "target_bin_mass": 0.10959379374980927,
          "target_bin_peak_fraction": 0.00390625,
          "target_log_depth_error": 1.4379560947418213,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.00892107200590854,
          "payload_success": 0.0
        },
        {
          "scene": "45e81a557d2dd78b",
          "valid_context_views": 2,
          "target_bin_mass": 0.0024082842865027487,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.7266281247138977,
          "target_depth_within_20pct": 0.0,
          "payload_score": 0.04178247356623257,
          "payload_success": 0.0
        },
        {
          "scene": "c71fa7a8db8bbec8",
          "valid_context_views": 1,
          "target_bin_mass": 0.02870696783065796,
          "target_bin_peak_fraction": 0.0,
          "target_log_depth_error": 1.8525800704956055,
          "target_depth_within_20pct": 0.0,
          "payload_score": -0.008069665951717814,
          "payload_success": 0.0
        }
      ]
    },
    "js_records": {
      "exact": [
        {
          "scene": "6558c5f10d45a929",
          "cost_volume_js_roi": 0.02619773894548416,
          "cost_volume_js_background": 0.08989725634455681,
          "cost_volume_js_roi_over_background": 0.2914186707219837
        },
        {
          "scene": "c48f19e2ffa52523",
          "cost_volume_js_roi": 0.0595393106341362,
          "cost_volume_js_background": 0.05451807379722595,
          "cost_volume_js_roi_over_background": 1.0921022421956101
        },
        {
          "scene": "20d86cff490c0c42",
          "cost_volume_js_roi": 0.13147523999214172,
          "cost_volume_js_background": 0.06371983140707016,
          "cost_volume_js_roi_over_background": 2.0633331427420196
        },
        {
          "scene": "1214f2a11a9fc1ed",
          "cost_volume_js_roi": 0.10083972662687302,
          "cost_volume_js_background": 0.09499996155500412,
          "cost_volume_js_roi_over_background": 1.0614712361592664
        },
        {
          "scene": "fea544b472e9abd1",
          "cost_volume_js_roi": 0.01945723220705986,
          "cost_volume_js_background": 0.05500437691807747,
          "cost_volume_js_roi_over_background": 0.3537397075879818
        },
        {
          "scene": "21e794f71e31becb",
          "cost_volume_js_roi": 0.09429901838302612,
          "cost_volume_js_background": 0.08144078403711319,
          "cost_volume_js_roi_over_background": 1.1578844616728314
        },
        {
          "scene": "ffa95c3b40609c76",
          "cost_volume_js_roi": 0.03135667648166418,
          "cost_volume_js_background": 0.04113082215189934,
          "cost_volume_js_roi_over_background": 0.7623644469313433
        },
        {
          "scene": "6771a51bf0cfce7f",
          "cost_volume_js_roi": 0.1249784529209137,
          "cost_volume_js_background": 0.09690162539482117,
          "cost_volume_js_roi_over_background": 1.28974568188815
        },
        {
          "scene": "a47b88040452d7d9",
          "cost_volume_js_roi": 0.0621800422668457,
          "cost_volume_js_background": 0.12509288266301155,
          "cost_volume_js_roi_over_background": 0.4970709839212266
        },
        {
          "scene": "3087828bc27bc4c7",
          "cost_volume_js_roi": 0.1801425814628601,
          "cost_volume_js_background": 0.09160163998603821,
          "cost_volume_js_roi_over_background": 1.9665868590378641
        },
        {
          "scene": "8adebbb68f2c3f84",
          "cost_volume_js_roi": 0.06905853003263474,
          "cost_volume_js_background": 0.06948181055486202,
          "cost_volume_js_roi_over_background": 0.9939080383938316
        },
        {
          "scene": "252a24d25a1ea81d",
          "cost_volume_js_roi": 0.06511597335338593,
          "cost_volume_js_background": 0.05826040357351303,
          "cost_volume_js_roi_over_background": 1.117671168741949
        },
        {
          "scene": "29e0bfbad00f0d5e",
          "cost_volume_js_roi": 0.028394097462296486,
          "cost_volume_js_background": 0.07019270025193691,
          "cost_volume_js_roi_over_background": 0.4045163864673089
        },
        {
          "scene": "10c8e54590f715f7",
          "cost_volume_js_roi": 0.11564138531684875,
          "cost_volume_js_background": 0.10995757579803467,
          "cost_volume_js_roi_over_background": 1.0516909315030176
        },
        {
          "scene": "e124dfa7e996a414",
          "cost_volume_js_roi": 0.10724391788244247,
          "cost_volume_js_background": 0.09579911082983017,
          "cost_volume_js_roi_over_background": 1.1194667356875778
        },
        {
          "scene": "d6cd62354e99289f",
          "cost_volume_js_roi": 0.26248539984226227,
          "cost_volume_js_background": 0.16620971262454987,
          "cost_volume_js_roi_over_background": 1.5792422458198274
        },
        {
          "scene": "79ce50fb7b021e1d",
          "cost_volume_js_roi": 0.11545299738645554,
          "cost_volume_js_background": 0.09245526790618896,
          "cost_volume_js_roi_over_background": 1.2487443928408875
        },
        {
          "scene": "5be4f1f46b408d68",
          "cost_volume_js_roi": 0.02979839127510786,
          "cost_volume_js_background": 0.08248833194375038,
          "cost_volume_js_roi_over_background": 0.3612437125704964
        },
        {
          "scene": "1f0e06e4388dd600",
          "cost_volume_js_roi": 0.36613085120916367,
          "cost_volume_js_background": 0.3514966554939747,
          "cost_volume_js_roi_over_background": 1.0416339543675681
        },
        {
          "scene": "d4127110de7604d3",
          "cost_volume_js_roi": 0.056569505482912064,
          "cost_volume_js_background": 0.0708860456943512,
          "cost_volume_js_roi_over_background": 0.7980344358159056
        },
        {
          "scene": "c9c30723d7c54793",
          "cost_volume_js_roi": 0.01277650985866785,
          "cost_volume_js_background": 0.031347272684797645,
          "cost_volume_js_roi_over_background": 0.40757963179565604
        },
        {
          "scene": "7d1a68f312ba2d95",
          "cost_volume_js_roi": 0.046675002202391624,
          "cost_volume_js_background": 0.14378512278199196,
          "cost_volume_js_roi_over_background": 0.3246163532033881
        },
        {
          "scene": "30fc5fc78c5a716e",
          "cost_volume_js_roi": 0.07493533939123154,
          "cost_volume_js_background": 0.07387233525514603,
          "cost_volume_js_roi_over_background": 1.0143897459368791
        },
        {
          "scene": "4091c41c6909da3b",
          "cost_volume_js_roi": 0.06685890257358551,
          "cost_volume_js_background": 0.13132092729210854,
          "cost_volume_js_roi_over_background": 0.5091260315643785
        },
        {
          "scene": "800ea72b6988f63e",
          "cost_volume_js_roi": 0.022757839411497116,
          "cost_volume_js_background": 0.09227383136749268,
          "cost_volume_js_roi_over_background": 0.24663373216682666
        },
        {
          "scene": "6eaf7b55c0a59be9",
          "cost_volume_js_roi": 0.04286462068557739,
          "cost_volume_js_background": 0.06546655297279358,
          "cost_volume_js_roi_over_background": 0.6547560355498014
        },
        {
          "scene": "d3a01038c5f21473",
          "cost_volume_js_roi": 0.05383349023759365,
          "cost_volume_js_background": 0.1310533657670021,
          "cost_volume_js_roi_over_background": 0.4107753350898552
        },
        {
          "scene": "4c8fd5318ae8d467",
          "cost_volume_js_roi": 0.07205669581890106,
          "cost_volume_js_background": 0.12277302145957947,
          "cost_volume_js_roi_over_background": 0.5869098517105753
        },
        {
          "scene": "3e5f747d06bc84a3",
          "cost_volume_js_roi": 0.42092399299144745,
          "cost_volume_js_background": 0.33252783864736557,
          "cost_volume_js_roi_over_background": 1.265830839016829
        },
        {
          "scene": "a14cdbc8771393d1",
          "cost_volume_js_roi": 0.015042601153254509,
          "cost_volume_js_background": 0.04432563856244087,
          "cost_volume_js_roi_over_background": 0.3393656953653182
        },
        {
          "scene": "052430ff6e2c07c4",
          "cost_volume_js_roi": 0.06932669878005981,
          "cost_volume_js_background": 0.07302680239081383,
          "cost_volume_js_roi_over_background": 0.9493322521373405
        },
        {
          "scene": "813895d9ceb3f376",
          "cost_volume_js_roi": 0.3176479786634445,
          "cost_volume_js_background": 0.16765965521335602,
          "cost_volume_js_roi_over_background": 1.8945999755231526
        },
        {
          "scene": "ea238737feca4622",
          "cost_volume_js_roi": 0.3284863829612732,
          "cost_volume_js_background": 0.1557011753320694,
          "cost_volume_js_roi_over_background": 2.109723207038731
        },
        {
          "scene": "efa64a0035040381",
          "cost_volume_js_roi": 0.20228311605751514,
          "cost_volume_js_background": 0.14858170971274376,
          "cost_volume_js_roi_over_background": 1.3614267627461918
        },
        {
          "scene": "2e4cac06a4f92261",
          "cost_volume_js_roi": 0.09679337590932846,
          "cost_volume_js_background": 0.09810897707939148,
          "cost_volume_js_roi_over_background": 0.9865904098765762
        },
        {
          "scene": "0425df3e42ba0de3",
          "cost_volume_js_roi": 0.027078520506620407,
          "cost_volume_js_background": 0.0837850458920002,
          "cost_volume_js_roi_over_background": 0.3231903762578934
        },
        {
          "scene": "dbb340f63c6ae50b",
          "cost_volume_js_roi": 0.05345795303583145,
          "cost_volume_js_background": 0.07957945019006729,
          "cost_volume_js_roi_over_background": 0.671755747346239
        },
        {
          "scene": "0869b66f912b845d",
          "cost_volume_js_roi": 0.03205963596701622,
          "cost_volume_js_background": 0.053148601204156876,
          "cost_volume_js_roi_over_background": 0.6032075208125847
        },
        {
          "scene": "45e81a557d2dd78b",
          "cost_volume_js_roi": 0.0998205915093422,
          "cost_volume_js_background": 0.17542780935764313,
          "cost_volume_js_roi_over_background": 0.5690123582734755
        },
        {
          "scene": "c71fa7a8db8bbec8",
          "cost_volume_js_roi": 0.02417949214577675,
          "cost_volume_js_background": 0.14100371301174164,
          "cost_volume_js_roi_over_background": 0.1714812442120817
        }
      ]
    }
  }
}

==> anc/code_supplement/results/seed1_novel_view.json <==
{
  "conditions": {
    "both": {
      "all_view_scene_rate": 0.96,
      "any_view_scene_rate": 0.975,
      "mean_valid_view_score": 0.8510593175888062,
      "median_centroid_error_px": 2.0295517444610596,
      "p90_centroid_error_px": 9.888775730133068,
      "successful_centroid_count": 968,
      "view_asr": 0.969939879759519
    }
  },
  "dataset_roots": "datasets/re10k_full",
  "epsilon": 0.03,
  "model": "outputs/ps_gabor_eps0.03_seed1_model.pt",
  "novel_views_per_scene": 5,
  "num_scenes": 200,
  "threshold": 0.3,
  "valid_view_count": 998
}


==> anc/code_supplement/results/seed2_novel_view.json <==
{
  "conditions": {
    "both": {
      "all_view_scene_rate": 0.99,
      "any_view_scene_rate": 0.99,
      "mean_valid_view_score": 0.931801974773407,
      "median_centroid_error_px": 1.627997875213623,
      "p90_centroid_error_px": 8.7834571838379,
      "successful_centroid_count": 988,
      "view_asr": 0.9899799599198397
    }
  },
  "dataset_roots": "datasets/re10k_full",
  "epsilon": 0.03,
  "model": "outputs/ps_gabor_eps0.03_seed2_model.pt",
  "novel_views_per_scene": 5,
  "num_scenes": 200,
  "threshold": 0.3,
  "valid_view_count": 998
}


==> anc/code_supplement/results/trigger_specificity.json <==
{
  "dataset_roots": "datasets/re10k_full",
  "epsilon": 0.03,
  "num_scenes": 200,
  "thresholds": [0.2, 0.25, 0.3, 0.35, 0.4],
  "conditions": {
    "public_exact": {
      "mean": -0.0008148857035431223,
      "std": 0.034662074332266236,
      "median": -0.00403856641471224,
      "hit_counts": [0, 0, 0, 0, 0]
    },
    "backdoored_exact": {
      "mean": 0.8735198572222587,
      "std": 0.18022218348199923,
      "median": 0.9570904147365819,
      "hit_counts": [198, 198, 193, 192, 191]
    },
    "backdoored_frequency_shift": {
      "mean": 0.012762339518017076,
      "std": 0.05474038216121251,
      "median": 0.002662072059414957,
      "hit_counts": [3, 3, 2, 1, 1]
    },
    "backdoored_phase_shift": {
      "mean": 0.13900074642199972,
      "std": 0.15186029356864778,
      "median": 0.08244030550122261,
      "hit_counts": [63, 47, 38, 23, 16]
    },
    "backdoored_axes_swapped": {
      "mean": 0.023159553089113806,
      "std": 0.07994897551230855,
      "median": 0.006204907013022381,
      "hit_counts": [6, 5, 3, 2, 2]
    }
  }
}

